Four-loop QCD MOM beta functions from the three-loop vertices at the symmetric point

For the first time, we compute three-loop contributions to all triple vertices in QCD at the symmetric point. The analytic results are obtained in massless QCD with an arbitrary color group in the Landau gauge. All new loop integrals are expressed in terms of harmonic polylogarithms at the sixth root of unity. These corrections allow us to derive expressions for the four-loop QCD beta function in a set of momentum-subtraction schemes.

==> anc/examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    109486,       3080]
NotebookOptionsPosition[     99095,       2881]
NotebookOutlinePosition[     99429,       2896]
CellTagsIndexPosition[     99386,       2893]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Get", "[", "\"\<smom4l.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.790069364432719*^9, 3.790069372821871*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8a1bfaa5-c7c6-44b9-96e9-7996f98f0b3b"],

Cell[CellGroupData[{

Cell["Analytic results", "Section",
 CellChangeTimes->{{3.790069377879901*^9, 
  3.7900693964148397`*^9}},ExpressionUUID->"54067e64-a80b-4a87-b090-\
f5597ef9e570"],

Cell[CellGroupData[{

Cell["Conversion factor aCCG -> aMS", "Subsection",
 CellChangeTimes->{{3.790069414306567*^9, 
  3.79006943982165*^9}},ExpressionUUID->"928d9b3b-9054-4286-9834-\
7aacf29c6e6a"],

Cell[CellGroupData[{

Cell[BoxData["XCCG"], "Input",
 CellChangeTimes->{{3.7900693988801813`*^9, 3.790069403415884*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b2a8b40f-ebf7-49ac-8f1c-c76ba249d17d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"aMS", " ", "CA", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "36"], "+", 
     FractionBox[
      RowBox[{"5", " ", "pg1"}], "36"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["pi", "2"]}], "54"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"20", " ", "aMS", " ", "nf", " ", "TF"}], "9"], "+", 
  RowBox[{
   FractionBox["400", "81"], " ", 
   SuperscriptBox["aMS", "2"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   SuperscriptBox["TF", "2"]}], "-", 
  RowBox[{
   FractionBox["8000", "729"], " ", 
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["nf", "3"], " ", 
   SuperscriptBox["TF", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", "CF", " ", 
   SuperscriptBox["nf", "2"], " ", 
   SuperscriptBox["TF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["14002", "81"], "-", 
     FractionBox[
      RowBox[{"416", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "2"], " ", "CA", " ", "nf", " ", "TF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6971", "162"]}], "-", 
     FractionBox[
      RowBox[{"73", " ", "pg1"}], "162"], "+", 
     FractionBox[
      RowBox[{"73", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"32", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "2"], " ", 
   SuperscriptBox["CA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["22645", "324"], "+", 
     FractionBox[
      RowBox[{"1241", " ", "pg1"}], "648"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["pg1", "2"]}], "5184"], "-", 
     FractionBox[
      RowBox[{"37", " ", "pg3"}], "1152"], "-", 
     FractionBox[
      RowBox[{"1241", " ", 
       SuperscriptBox["pi", "2"]}], "972"], "-", 
     FractionBox[
      RowBox[{"25", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "3888"], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"79", " ", "z3"}], "48"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "2"], " ", "CF", " ", "nf", " ", "TF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["55", "3"]}], "+", 
     RowBox[{"16", " ", "z3"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", "CA", " ", 
   SuperscriptBox["nf", "2"], " ", 
   SuperscriptBox["TF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["51421", "243"], "+", 
     FractionBox[
      RowBox[{"488", " ", "pg1"}], "243"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["pg1", "2"]}], "27"], "+", 
     FractionBox[
      RowBox[{"127", " ", "pg3"}], "1458"], "-", 
     FractionBox[
      RowBox[{"976", " ", 
       SuperscriptBox["pi", "2"]}], "729"], "+", 
     FractionBox[
      RowBox[{"64", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"1084", " ", 
       SuperscriptBox["pi", "4"]}], "2187"], "+", 
     FractionBox[
      RowBox[{"5872", " ", "z3"}], "81"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["CF", "2"], " ", "nf", " ", "TF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["286", "9"], "+", 
     FractionBox[
      RowBox[{"296", " ", "z3"}], "3"], "-", 
     RowBox[{"160", " ", "z5"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["CA", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["203536813", "186624"], "+", 
     FractionBox[
      RowBox[{"3049", " ", "H5"}], "15552"], "+", 
     FractionBox["H6", "2903040"], "+", 
     FractionBox[
      RowBox[{"14583217", " ", "pg1"}], "311040"], "-", 
     FractionBox[
      RowBox[{"164929", " ", 
       SuperscriptBox["pg1", "2"]}], "31104"], "+", 
     FractionBox[
      RowBox[{"50507", " ", 
       SuperscriptBox["pg1", "3"]}], "373248"], "-", 
     FractionBox[
      RowBox[{"1294945", " ", "pg3"}], "1492992"], "-", 
     FractionBox[
      RowBox[{"907", " ", "pg1", " ", "pg3"}], "746496"], "+", 
     FractionBox[
      RowBox[{"3426437", " ", "pg5"}], "1074954240"], "-", 
     FractionBox[
      RowBox[{"14583217", " ", 
       SuperscriptBox["pi", "2"]}], "466560"], "+", 
     FractionBox[
      RowBox[{"164929", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "23328"], "-", 
     FractionBox[
      RowBox[{"50507", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "186624"], "+", 
     FractionBox[
      RowBox[{"907", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "1119744"], "-", 
     FractionBox[
      RowBox[{"24487", " ", 
       SuperscriptBox["pi", "4"]}], "559872"], "+", 
     FractionBox[
      RowBox[{"8569", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "46656"], "-", 
     FractionBox[
      RowBox[{"57318401", " ", 
       SuperscriptBox["pi", "6"]}], "302330880"], "-", 
     FractionBox[
      RowBox[{"678481", " ", "z3"}], "51840"], "+", 
     FractionBox[
      RowBox[{"535307", " ", "pg1", " ", "z3"}], "155520"], "-", 
     FractionBox[
      RowBox[{"535307", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "233280"], "-", 
     FractionBox[
      RowBox[{"37023721", " ", "z5"}], "279936"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["aMS", "3"], " ", "dAA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3049", " ", "H5"}], "648"]}], "-", 
      FractionBox["H6", "120960"], "+", 
      FractionBox[
       RowBox[{"6779", " ", "pg1"}], "576"], "+", 
      FractionBox[
       RowBox[{"37453", " ", 
        SuperscriptBox["pg1", "2"]}], "3456"], "-", 
      FractionBox[
       RowBox[{"23669", " ", 
        SuperscriptBox["pg1", "3"]}], "15552"], "-", 
      FractionBox[
       RowBox[{"10523", " ", "pg3"}], "124416"], "-", 
      FractionBox[
       RowBox[{"379", " ", "pg1", " ", "pg3"}], "15552"], "-", 
      FractionBox[
       RowBox[{"296537", " ", "pg5"}], "44789760"], "-", 
      FractionBox[
       RowBox[{"6779", " ", 
        SuperscriptBox["pi", "2"]}], "864"], "-", 
      FractionBox[
       RowBox[{"37453", " ", "pg1", " ", 
        SuperscriptBox["pi", "2"]}], "2592"], "+", 
      FractionBox[
       RowBox[{"23669", " ", 
        SuperscriptBox["pg1", "2"], " ", 
        SuperscriptBox["pi", "2"]}], "7776"], "+", 
      FractionBox[
       RowBox[{"379", " ", "pg3", " ", 
        SuperscriptBox["pi", "2"]}], "23328"], "+", 
      FractionBox[
       RowBox[{"235241", " ", 
        SuperscriptBox["pi", "4"]}], "46656"], "-", 
      FractionBox[
       RowBox[{"7637", " ", "pg1", " ", 
        SuperscriptBox["pi", "4"]}], "3888"], "+", 
      FractionBox[
       RowBox[{"8989781", " ", 
        SuperscriptBox["pi", "6"]}], "12597120"], "+", 
      FractionBox[
       RowBox[{"132925", " ", "z3"}], "1728"], "+", 
      FractionBox[
       RowBox[{"4271", " ", "pg1", " ", "z3"}], "324"], "-", 
      FractionBox[
       RowBox[{"4271", " ", 
        SuperscriptBox["pi", "2"], " ", "z3"}], "486"], "-", 
      FractionBox[
       RowBox[{"779575", " ", "z5"}], "23328"]}], ")"}]}], 
   RowBox[{"CA", " ", "NA"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["aMS", "3"], " ", "dFA", " ", "nf", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"128", " ", "H5"}], "27"], "-", 
      FractionBox[
       RowBox[{"100", " ", "pg1"}], "9"], "-", 
      FractionBox[
       RowBox[{"242", " ", 
        SuperscriptBox["pg1", "2"]}], "27"], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["pg1", "3"]}], "81"], "+", 
      FractionBox[
       RowBox[{"361", " ", "pg3"}], "486"], "+", 
      FractionBox[
       RowBox[{"83", " ", "pg5"}], "21870"], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        SuperscriptBox["pi", "2"]}], "27"], "+", 
      FractionBox[
       RowBox[{"968", " ", "pg1", " ", 
        SuperscriptBox["pi", "2"]}], "81"], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["pg1", "2"], " ", 
        SuperscriptBox["pi", "2"]}], "81"], "-", 
      FractionBox[
       RowBox[{"4348", " ", 
        SuperscriptBox["pi", "4"]}], "729"], "+", 
      FractionBox[
       RowBox[{"128", " ", "pg1", " ", 
        SuperscriptBox["pi", "4"]}], "243"], "-", 
      FractionBox[
       RowBox[{"28784", " ", 
        SuperscriptBox["pi", "6"]}], "98415"], "-", 
      FractionBox[
       RowBox[{"4364", " ", "z3"}], "27"], "+", 
      FractionBox[
       RowBox[{"800", " ", "pg1", " ", "z3"}], "81"], "-", 
      FractionBox[
       RowBox[{"1600", " ", 
        SuperscriptBox["pi", "2"], " ", "z3"}], "243"], "+", 
      FractionBox[
       RowBox[{"16400", " ", "z5"}], "243"]}], ")"}]}], 
   RowBox[{"CA", " ", "NA"}]], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["CA", "2"], " ", "nf", " ", "TF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7341319", "7776"]}], "-", 
     FractionBox[
      RowBox[{"16", " ", "H5"}], "81"], "-", 
     FractionBox[
      RowBox[{"992651", " ", "pg1"}], "38880"], "+", 
     FractionBox[
      RowBox[{"30239", " ", 
       SuperscriptBox["pg1", "2"]}], "7776"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["pg1", "3"]}], "243"], "+", 
     FractionBox[
      RowBox[{"875", " ", "pg3"}], "10368"], "-", 
     FractionBox[
      RowBox[{"83", " ", "pg5"}], "131220"], "+", 
     FractionBox[
      RowBox[{"992651", " ", 
       SuperscriptBox["pi", "2"]}], "58320"], "-", 
     FractionBox[
      RowBox[{"30239", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "5832"], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "243"], "+", 
     FractionBox[
      RowBox[{"52603", " ", 
       SuperscriptBox["pi", "4"]}], "34992"], "-", 
     FractionBox[
      RowBox[{"64", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"14392", " ", 
       SuperscriptBox["pi", "6"]}], "295245"], "-", 
     FractionBox[
      RowBox[{"426809", " ", "z3"}], "2160"], "-", 
     FractionBox[
      RowBox[{"5876", " ", "pg1", " ", "z3"}], "1215"], "+", 
     FractionBox[
      RowBox[{"11752", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "3645"], "+", 
     FractionBox[
      RowBox[{"55496", " ", "z5"}], "729"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aMS", "3"], " ", "CA", " ", "CF", " ", "nf", " ", "TF", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["88615", "162"]}], "-", 
     FractionBox[
      RowBox[{"106", " ", "pg1"}], "27"], "-", 
     FractionBox["pg3", "54"], "+", 
     FractionBox[
      RowBox[{"212", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["pi", "4"]}], "81"], "+", 
     FractionBox[
      RowBox[{"1070", " ", "z3"}], "3"], "+", 
     FractionBox[
      RowBox[{"40", " ", "pg1", " ", "z3"}], "9"], "-", 
     FractionBox[
      RowBox[{"80", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "27"], "+", 
     RowBox[{"80", " ", "z5"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.79006940440783*^9, 3.790070345523801*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"490b7d57-0a55-4cfd-98c6-ca373b176da0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XCCG", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"CA", "\[Rule]", "3"}], ",", 
    RowBox[{"CF", "\[Rule]", 
     RowBox[{"4", "/", "3"}]}], ",", 
    RowBox[{"TF", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"NA", "\[Rule]", "8"}], ",", 
    RowBox[{"dAA", "\[Rule]", "135"}], ",", 
    RowBox[{"dFA", "\[Rule]", 
     RowBox[{"15", "/", "2"}]}], ",", 
    RowBox[{"dFF", "\[Rule]", 
     RowBox[{"5", "/", "12"}]}]}], "}"}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"ffda32dd-dc63-4c25-80ef-ace9782ab491"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"10", " ", "aMS", " ", "nf"}], "9"], "+", 
  FractionBox[
   RowBox[{"100", " ", 
    SuperscriptBox["aMS", "2"], " ", 
    SuperscriptBox["nf", "2"]}], "81"], "-", 
  FractionBox[
   RowBox[{"1000", " ", 
    SuperscriptBox["aMS", "3"], " ", 
    SuperscriptBox["nf", "3"]}], "729"], "+", 
  RowBox[{"3", " ", "aMS", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "36"], "+", 
     FractionBox[
      RowBox[{"5", " ", "pg1"}], "36"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["pi", "2"]}], "54"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["14002", "81"], "-", 
     FractionBox[
      RowBox[{"416", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["aMS", "2"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6971", "162"]}], "-", 
     FractionBox[
      RowBox[{"73", " ", "pg1"}], "162"], "+", 
     FractionBox[
      RowBox[{"73", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"32", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["aMS", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["22645", "324"], "+", 
     FractionBox[
      RowBox[{"1241", " ", "pg1"}], "648"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["pg1", "2"]}], "5184"], "-", 
     FractionBox[
      RowBox[{"37", " ", "pg3"}], "1152"], "-", 
     FractionBox[
      RowBox[{"1241", " ", 
       SuperscriptBox["pi", "2"]}], "972"], "-", 
     FractionBox[
      RowBox[{"25", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "3888"], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"79", " ", "z3"}], "48"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["aMS", "2"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["55", "3"]}], "+", 
     RowBox[{"16", " ", "z3"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["aMS", "3"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["51421", "243"], "+", 
     FractionBox[
      RowBox[{"488", " ", "pg1"}], "243"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["pg1", "2"]}], "27"], "+", 
     FractionBox[
      RowBox[{"127", " ", "pg3"}], "1458"], "-", 
     FractionBox[
      RowBox[{"976", " ", 
       SuperscriptBox["pi", "2"]}], "729"], "+", 
     FractionBox[
      RowBox[{"64", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"1084", " ", 
       SuperscriptBox["pi", "4"]}], "2187"], "+", 
     FractionBox[
      RowBox[{"5872", " ", "z3"}], "81"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["8", "9"], " ", 
   SuperscriptBox["aMS", "3"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["286", "9"], "+", 
     FractionBox[
      RowBox[{"296", " ", "z3"}], "3"], "-", 
     RowBox[{"160", " ", "z5"}]}], ")"}]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["aMS", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["203536813", "186624"], "+", 
     FractionBox[
      RowBox[{"3049", " ", "H5"}], "15552"], "+", 
     FractionBox["H6", "2903040"], "+", 
     FractionBox[
      RowBox[{"14583217", " ", "pg1"}], "311040"], "-", 
     FractionBox[
      RowBox[{"164929", " ", 
       SuperscriptBox["pg1", "2"]}], "31104"], "+", 
     FractionBox[
      RowBox[{"50507", " ", 
       SuperscriptBox["pg1", "3"]}], "373248"], "-", 
     FractionBox[
      RowBox[{"1294945", " ", "pg3"}], "1492992"], "-", 
     FractionBox[
      RowBox[{"907", " ", "pg1", " ", "pg3"}], "746496"], "+", 
     FractionBox[
      RowBox[{"3426437", " ", "pg5"}], "1074954240"], "-", 
     FractionBox[
      RowBox[{"14583217", " ", 
       SuperscriptBox["pi", "2"]}], "466560"], "+", 
     FractionBox[
      RowBox[{"164929", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "23328"], "-", 
     FractionBox[
      RowBox[{"50507", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "186624"], "+", 
     FractionBox[
      RowBox[{"907", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "1119744"], "-", 
     FractionBox[
      RowBox[{"24487", " ", 
       SuperscriptBox["pi", "4"]}], "559872"], "+", 
     FractionBox[
      RowBox[{"8569", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "46656"], "-", 
     FractionBox[
      RowBox[{"57318401", " ", 
       SuperscriptBox["pi", "6"]}], "302330880"], "-", 
     FractionBox[
      RowBox[{"678481", " ", "z3"}], "51840"], "+", 
     FractionBox[
      RowBox[{"535307", " ", "pg1", " ", "z3"}], "155520"], "-", 
     FractionBox[
      RowBox[{"535307", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "233280"], "-", 
     FractionBox[
      RowBox[{"37023721", " ", "z5"}], "279936"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["45", "8"], " ", 
   SuperscriptBox["aMS", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3049", " ", "H5"}], "648"]}], "-", 
     FractionBox["H6", "120960"], "+", 
     FractionBox[
      RowBox[{"6779", " ", "pg1"}], "576"], "+", 
     FractionBox[
      RowBox[{"37453", " ", 
       SuperscriptBox["pg1", "2"]}], "3456"], "-", 
     FractionBox[
      RowBox[{"23669", " ", 
       SuperscriptBox["pg1", "3"]}], "15552"], "-", 
     FractionBox[
      RowBox[{"10523", " ", "pg3"}], "124416"], "-", 
     FractionBox[
      RowBox[{"379", " ", "pg1", " ", "pg3"}], "15552"], "-", 
     FractionBox[
      RowBox[{"296537", " ", "pg5"}], "44789760"], "-", 
     FractionBox[
      RowBox[{"6779", " ", 
       SuperscriptBox["pi", "2"]}], "864"], "-", 
     FractionBox[
      RowBox[{"37453", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "2592"], "+", 
     FractionBox[
      RowBox[{"23669", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "7776"], "+", 
     FractionBox[
      RowBox[{"379", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "23328"], "+", 
     FractionBox[
      RowBox[{"235241", " ", 
       SuperscriptBox["pi", "4"]}], "46656"], "-", 
     FractionBox[
      RowBox[{"7637", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "3888"], "+", 
     FractionBox[
      RowBox[{"8989781", " ", 
       SuperscriptBox["pi", "6"]}], "12597120"], "+", 
     FractionBox[
      RowBox[{"132925", " ", "z3"}], "1728"], "+", 
     FractionBox[
      RowBox[{"4271", " ", "pg1", " ", "z3"}], "324"], "-", 
     FractionBox[
      RowBox[{"4271", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "486"], "-", 
     FractionBox[
      RowBox[{"779575", " ", "z5"}], "23328"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox["aMS", "3"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"128", " ", "H5"}], "27"], "-", 
     FractionBox[
      RowBox[{"100", " ", "pg1"}], "9"], "-", 
     FractionBox[
      RowBox[{"242", " ", 
       SuperscriptBox["pg1", "2"]}], "27"], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["pg1", "3"]}], "81"], "+", 
     FractionBox[
      RowBox[{"361", " ", "pg3"}], "486"], "+", 
     FractionBox[
      RowBox[{"83", " ", "pg5"}], "21870"], "+", 
     FractionBox[
      RowBox[{"200", " ", 
       SuperscriptBox["pi", "2"]}], "27"], "+", 
     FractionBox[
      RowBox[{"968", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"4348", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"128", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "243"], "-", 
     FractionBox[
      RowBox[{"28784", " ", 
       SuperscriptBox["pi", "6"]}], "98415"], "-", 
     FractionBox[
      RowBox[{"4364", " ", "z3"}], "27"], "+", 
     FractionBox[
      RowBox[{"800", " ", "pg1", " ", "z3"}], "81"], "-", 
     FractionBox[
      RowBox[{"1600", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "243"], "+", 
     FractionBox[
      RowBox[{"16400", " ", "z5"}], "243"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SuperscriptBox["aMS", "3"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7341319", "7776"]}], "-", 
     FractionBox[
      RowBox[{"16", " ", "H5"}], "81"], "-", 
     FractionBox[
      RowBox[{"992651", " ", "pg1"}], "38880"], "+", 
     FractionBox[
      RowBox[{"30239", " ", 
       SuperscriptBox["pg1", "2"]}], "7776"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["pg1", "3"]}], "243"], "+", 
     FractionBox[
      RowBox[{"875", " ", "pg3"}], "10368"], "-", 
     FractionBox[
      RowBox[{"83", " ", "pg5"}], "131220"], "+", 
     FractionBox[
      RowBox[{"992651", " ", 
       SuperscriptBox["pi", "2"]}], "58320"], "-", 
     FractionBox[
      RowBox[{"30239", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "5832"], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "243"], "+", 
     FractionBox[
      RowBox[{"52603", " ", 
       SuperscriptBox["pi", "4"]}], "34992"], "-", 
     FractionBox[
      RowBox[{"64", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"14392", " ", 
       SuperscriptBox["pi", "6"]}], "295245"], "-", 
     FractionBox[
      RowBox[{"426809", " ", "z3"}], "2160"], "-", 
     FractionBox[
      RowBox[{"5876", " ", "pg1", " ", "z3"}], "1215"], "+", 
     FractionBox[
      RowBox[{"11752", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "3645"], "+", 
     FractionBox[
      RowBox[{"55496", " ", "z5"}], "729"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["aMS", "3"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["88615", "162"]}], "-", 
     FractionBox[
      RowBox[{"106", " ", "pg1"}], "27"], "-", 
     FractionBox["pg3", "54"], "+", 
     FractionBox[
      RowBox[{"212", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["pi", "4"]}], "81"], "+", 
     FractionBox[
      RowBox[{"1070", " ", "z3"}], "3"], "+", 
     FractionBox[
      RowBox[{"40", " ", "pg1", " ", "z3"}], "9"], "-", 
     FractionBox[
      RowBox[{"80", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "27"], "+", 
     RowBox[{"80", " ", "z5"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7900695300968733`*^9, 3.790070345596271*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"c923fec7-75a0-47b0-a94e-2e7e65115a04"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["aCCG beta function", "Subsection",
 CellChangeTimes->{{3.790069450426866*^9, 3.790069470333589*^9}, {
  3.7900695355576773`*^9, 
  3.790069546027163*^9}},ExpressionUUID->"0f575073-9065-404c-9e76-\
857fd996a027"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betaCCG", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"CA", "\[Rule]", "3"}], ",", 
    RowBox[{"CF", "\[Rule]", 
     RowBox[{"4", "/", "3"}]}], ",", 
    RowBox[{"TF", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"NA", "\[Rule]", "8"}], ",", 
    RowBox[{"dAA", "\[Rule]", "135"}], ",", 
    RowBox[{"dFA", "\[Rule]", 
     RowBox[{"15", "/", "2"}]}], ",", 
    RowBox[{"dFF", "\[Rule]", 
     RowBox[{"5", "/", "12"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.790069492271853*^9, 3.790069492920928*^9}, {
  3.790069548219136*^9, 3.790069549190071*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9dbd1288-3b5d-4618-ba3c-afcec91b27bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "11"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"102", " ", 
   SuperscriptBox["aCCG", "3"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["aCCG", "2"], " ", "nf"}], "3"], "+", 
  FractionBox[
   RowBox[{"38", " ", 
    SuperscriptBox["aCCG", "3"], " ", "nf"}], "3"], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["aCCG", "4"], " ", "nf"}], "9"], "-", 
  FractionBox[
   RowBox[{"1472", " ", 
    SuperscriptBox["aCCG", "5"], " ", "nf"}], "27"], "+", 
  RowBox[{
   FractionBox["5", "96"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["704", "9"], "-", 
     FractionBox[
      RowBox[{"512", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"128", "-", 
     FractionBox[
      RowBox[{"256", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["aCCG", "4"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["605", "9"], "-", 
     FractionBox[
      RowBox[{"5", " ", "pg1"}], "9"], "+", 
     FractionBox[
      RowBox[{"10", " ", 
       SuperscriptBox["pi", "2"]}], "27"], "-", 
     FractionBox[
      RowBox[{"176", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["aCCG", "4"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["44", "3"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "pg1"}], "9"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["pi", "2"]}], "27"], "-", 
     FractionBox[
      RowBox[{"128", " ", "z3"}], "9"]}], ")"}]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["aCCG", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18107", "144"]}], "+", 
     FractionBox[
      RowBox[{"19", " ", "pg1"}], "54"], "+", 
     FractionBox[
      RowBox[{"275", " ", 
       SuperscriptBox["pg1", "2"]}], "5184"], "+", 
     FractionBox[
      RowBox[{"407", " ", "pg3"}], "3456"], "-", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"275", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "3888"], "-", 
     FractionBox[
      RowBox[{"847", " ", 
       SuperscriptBox["pi", "4"]}], "2916"], "-", 
     FractionBox[
      RowBox[{"869", " ", "z3"}], "144"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2384", "81"], "+", 
     FractionBox[
      RowBox[{"688", " ", "pg1"}], "243"], "-", 
     FractionBox[
      RowBox[{"128", " ", 
       SuperscriptBox["pg1", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"508", " ", "pg3"}], "2187"], "-", 
     FractionBox[
      RowBox[{"1376", " ", 
       SuperscriptBox["pi", "2"]}], "729"], "+", 
     FractionBox[
      RowBox[{"512", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"8672", " ", 
       SuperscriptBox["pi", "4"]}], "6561"], "+", 
     FractionBox[
      RowBox[{"896", " ", "z3"}], "243"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["aCCG", "4"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["184", "9"]}], "+", 
     FractionBox[
      RowBox[{"64", " ", "z3"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SuperscriptBox["aCCG", "4"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3751", "36"], "-", 
     FractionBox[
      RowBox[{"59", " ", "pg1"}], "54"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["pg1", "2"]}], "1296"], "-", 
     FractionBox[
      RowBox[{"37", " ", "pg3"}], "864"], "+", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"25", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "972"], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"1487", " ", "z3"}], "36"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["27", "2"], " ", 
   SuperscriptBox["aCCG", "5"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["5571977", "2592"], "+", 
     FractionBox[
      RowBox[{"11497", " ", "H5"}], "5832"], "+", 
     FractionBox["H6", "1088640"], "+", 
     FractionBox[
      RowBox[{"3712913", " ", "pg1"}], "38880"], "-", 
     FractionBox[
      RowBox[{"333167", " ", 
       SuperscriptBox["pg1", "2"]}], "7776"], "+", 
     FractionBox[
      RowBox[{"119341", " ", 
       SuperscriptBox["pg1", "3"]}], "139968"], "+", 
     FractionBox[
      RowBox[{"56855", " ", "pg3"}], "559872"], "+", 
     FractionBox[
      RowBox[{"9083", " ", "pg1", " ", "pg3"}], "279936"], "+", 
     FractionBox[
      RowBox[{"5296261", " ", "pg5"}], "403107840"], "-", 
     FractionBox[
      RowBox[{"3712913", " ", 
       SuperscriptBox["pi", "2"]}], "58320"], "+", 
     FractionBox[
      RowBox[{"333167", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "5832"], "-", 
     FractionBox[
      RowBox[{"119341", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "69984"], "-", 
     FractionBox[
      RowBox[{"9083", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "419904"], "-", 
     FractionBox[
      RowBox[{"4054859", " ", 
       SuperscriptBox["pi", "4"]}], "209952"], "+", 
     FractionBox[
      RowBox[{"55129", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "52488"], "-", 
     FractionBox[
      RowBox[{"90953473", " ", 
       SuperscriptBox["pi", "6"]}], "113374080"], "-", 
     FractionBox[
      RowBox[{"2389717", " ", "z3"}], "19440"], "+", 
     FractionBox[
      RowBox[{"596209", " ", "pg1", " ", "z3"}], "58320"], "-", 
     FractionBox[
      RowBox[{"596209", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "87480"], "-", 
     FractionBox[
      RowBox[{"95627497", " ", "z5"}], "104976"]}], ")"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["aCCG", "5"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["56009", "36"], "-", 
     FractionBox[
      RowBox[{"4411", " ", "pg1"}], "162"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["pg1", "2"]}], "324"], "+", 
     FractionBox[
      RowBox[{"11", " ", "pg3"}], "81"], "+", 
     FractionBox[
      RowBox[{"4411", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"25", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"239", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "-", 
     FractionBox[
      RowBox[{"4844", " ", "z3"}], "9"], "+", 
     FractionBox[
      RowBox[{"440", " ", "pg1", " ", "z3"}], "27"], "-", 
     FractionBox[
      RowBox[{"880", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "81"], "-", 
     FractionBox[
      RowBox[{"1760", " ", "z5"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["15", "16"], " ", 
   SuperscriptBox["aCCG", "5"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["512", "9"]}], "-", 
     FractionBox[
      RowBox[{"2816", " ", "H5"}], "81"], "+", 
     FractionBox[
      RowBox[{"2200", " ", "pg1"}], "27"], "+", 
     FractionBox[
      RowBox[{"5324", " ", 
       SuperscriptBox["pg1", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"704", " ", 
       SuperscriptBox["pg1", "3"]}], "243"], "-", 
     FractionBox[
      RowBox[{"3971", " ", "pg3"}], "729"], "-", 
     FractionBox[
      RowBox[{"913", " ", "pg5"}], "32805"], "-", 
     FractionBox[
      RowBox[{"4400", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "-", 
     FractionBox[
      RowBox[{"21296", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "+", 
     FractionBox[
      RowBox[{"1408", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "243"], "+", 
     FractionBox[
      RowBox[{"95656", " ", 
       SuperscriptBox["pi", "4"]}], "2187"], "-", 
     FractionBox[
      RowBox[{"2816", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "+", 
     FractionBox[
      RowBox[{"633248", " ", 
       SuperscriptBox["pi", "6"]}], "295245"], "+", 
     FractionBox[
      RowBox[{"140936", " ", "z3"}], "81"], "-", 
     FractionBox[
      RowBox[{"17600", " ", "pg1", " ", "z3"}], "243"], "+", 
     FractionBox[
      RowBox[{"35200", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "729"], "-", 
     FractionBox[
      RowBox[{"360800", " ", "z5"}], "729"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["4", "9"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["232", "9"], "+", 
     FractionBox[
      RowBox[{"1024", " ", "z3"}], "3"], "-", 
     FractionBox[
      RowBox[{"1280", " ", "z5"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["45", "16"], " ", 
   SuperscriptBox["aCCG", "5"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3049", " ", "H5"}], "243"]}], "-", 
     FractionBox["H6", "45360"], "+", 
     FractionBox[
      RowBox[{"6779", " ", "pg1"}], "216"], "+", 
     FractionBox[
      RowBox[{"37453", " ", 
       SuperscriptBox["pg1", "2"]}], "1296"], "-", 
     FractionBox[
      RowBox[{"23669", " ", 
       SuperscriptBox["pg1", "3"]}], "5832"], "-", 
     FractionBox[
      RowBox[{"10523", " ", "pg3"}], "46656"], "-", 
     FractionBox[
      RowBox[{"379", " ", "pg1", " ", "pg3"}], "5832"], "-", 
     FractionBox[
      RowBox[{"296537", " ", "pg5"}], "16796160"], "-", 
     FractionBox[
      RowBox[{"6779", " ", 
       SuperscriptBox["pi", "2"]}], "324"], "-", 
     FractionBox[
      RowBox[{"37453", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "972"], "+", 
     FractionBox[
      RowBox[{"23669", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "2916"], "+", 
     FractionBox[
      RowBox[{"379", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "8748"], "+", 
     FractionBox[
      RowBox[{"235241", " ", 
       SuperscriptBox["pi", "4"]}], "17496"], "-", 
     FractionBox[
      RowBox[{"7637", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "1458"], "+", 
     FractionBox[
      RowBox[{"8989781", " ", 
       SuperscriptBox["pi", "6"]}], "4723920"], "+", 
     FractionBox[
      RowBox[{"132925", " ", "z3"}], "648"], "+", 
     FractionBox[
      RowBox[{"8542", " ", "pg1", " ", "z3"}], "243"], "-", 
     FractionBox[
      RowBox[{"17084", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "729"], "-", 
     FractionBox[
      RowBox[{"779575", " ", "z5"}], "8748"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"1024", " ", "H5"}], "81"], "-", 
     FractionBox[
      RowBox[{"800", " ", "pg1"}], "27"], "-", 
     FractionBox[
      RowBox[{"1936", " ", 
       SuperscriptBox["pg1", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"256", " ", 
       SuperscriptBox["pg1", "3"]}], "243"], "+", 
     FractionBox[
      RowBox[{"1444", " ", "pg3"}], "729"], "+", 
     FractionBox[
      RowBox[{"332", " ", "pg5"}], "32805"], "+", 
     FractionBox[
      RowBox[{"1600", " ", 
       SuperscriptBox["pi", "2"]}], "81"], "+", 
     FractionBox[
      RowBox[{"7744", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"512", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "243"], "-", 
     FractionBox[
      RowBox[{"34784", " ", 
       SuperscriptBox["pi", "4"]}], "2187"], "+", 
     FractionBox[
      RowBox[{"1024", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "729"], "-", 
     FractionBox[
      RowBox[{"230272", " ", 
       SuperscriptBox["pi", "6"]}], "295245"], "-", 
     FractionBox[
      RowBox[{"34912", " ", "z3"}], "81"], "+", 
     FractionBox[
      RowBox[{"6400", " ", "pg1", " ", "z3"}], "243"], "-", 
     FractionBox[
      RowBox[{"12800", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "729"], "+", 
     FractionBox[
      RowBox[{"131200", " ", "z5"}], "729"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["180623", "324"]}], "-", 
     FractionBox[
      RowBox[{"128", " ", "H5"}], "243"], "-", 
     FractionBox[
      RowBox[{"156557", " ", "pg1"}], "4860"], "+", 
     FractionBox[
      RowBox[{"14207", " ", 
       SuperscriptBox["pg1", "2"]}], "972"], "-", 
     FractionBox[
      RowBox[{"128", " ", 
       SuperscriptBox["pg1", "3"]}], "729"], "-", 
     FractionBox[
      RowBox[{"34457", " ", "pg3"}], "34992"], "-", 
     FractionBox[
      RowBox[{"166", " ", "pg5"}], "98415"], "+", 
     FractionBox[
      RowBox[{"156557", " ", 
       SuperscriptBox["pi", "2"]}], "7290"], "-", 
     FractionBox[
      RowBox[{"14207", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "729"], "+", 
     FractionBox[
      RowBox[{"256", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "729"], "+", 
     FractionBox[
      RowBox[{"119699", " ", 
       SuperscriptBox["pi", "4"]}], "13122"], "-", 
     FractionBox[
      RowBox[{"512", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "2187"], "+", 
     FractionBox[
      RowBox[{"115136", " ", 
       SuperscriptBox["pi", "6"]}], "885735"], "-", 
     FractionBox[
      RowBox[{"113647", " ", "z3"}], "2430"], "-", 
     FractionBox[
      RowBox[{"3808", " ", "pg1", " ", "z3"}], "3645"], "+", 
     FractionBox[
      RowBox[{"7616", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "10935"], "+", 
     FractionBox[
      RowBox[{"443968", " ", "z5"}], "2187"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aCCG", "5"], " ", 
   SuperscriptBox["nf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9088", "9"]}], "+", 
     FractionBox[
      RowBox[{"712", " ", "pg1"}], "81"], "-", 
     FractionBox[
      RowBox[{"4", " ", "pg3"}], "81"], "-", 
     FractionBox[
      RowBox[{"1424", " ", 
       SuperscriptBox["pi", "2"]}], "243"], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["pi", "4"]}], "243"], "+", 
     FractionBox[
      RowBox[{"3664", " ", "z3"}], "9"], "-", 
     FractionBox[
      RowBox[{"160", " ", "pg1", " ", "z3"}], "27"], "+", 
     FractionBox[
      RowBox[{"320", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "81"], "+", 
     FractionBox[
      RowBox[{"640", " ", "z5"}], "3"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["135", "8"], " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["80", "9"], "+", 
     FractionBox[
      RowBox[{"33539", " ", "H5"}], "972"], "+", 
     FractionBox[
      RowBox[{"11", " ", "H6"}], "181440"], "-", 
     FractionBox[
      RowBox[{"74569", " ", "pg1"}], "864"], "-", 
     FractionBox[
      RowBox[{"411983", " ", 
       SuperscriptBox["pg1", "2"]}], "5184"], "+", 
     FractionBox[
      RowBox[{"260359", " ", 
       SuperscriptBox["pg1", "3"]}], "23328"], "+", 
     FractionBox[
      RowBox[{"115753", " ", "pg3"}], "186624"], "+", 
     FractionBox[
      RowBox[{"4169", " ", "pg1", " ", "pg3"}], "23328"], "+", 
     FractionBox[
      RowBox[{"3261907", " ", "pg5"}], "67184640"], "+", 
     FractionBox[
      RowBox[{"74569", " ", 
       SuperscriptBox["pi", "2"]}], "1296"], "+", 
     FractionBox[
      RowBox[{"411983", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "3888"], "-", 
     FractionBox[
      RowBox[{"260359", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "11664"], "-", 
     FractionBox[
      RowBox[{"4169", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "34992"], "-", 
     FractionBox[
      RowBox[{"2587651", " ", 
       SuperscriptBox["pi", "4"]}], "69984"], "+", 
     FractionBox[
      RowBox[{"84007", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "5832"], "-", 
     FractionBox[
      RowBox[{"98887591", " ", 
       SuperscriptBox["pi", "6"]}], "18895680"], "-", 
     FractionBox[
      RowBox[{"2070431", " ", "z3"}], "2592"], "-", 
     FractionBox[
      RowBox[{"46981", " ", "pg1", " ", "z3"}], "486"], "+", 
     FractionBox[
      RowBox[{"46981", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "729"], "+", 
     FractionBox[
      RowBox[{"8575325", " ", "z5"}], "34992"]}], ")"}]}], "+", 
  RowBox[{"81", " ", 
   SuperscriptBox["aCCG", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["20996933", "10368"]}], "-", 
     FractionBox[
      RowBox[{"33539", " ", "H5"}], "23328"], "-", 
     FractionBox[
      RowBox[{"11", " ", "H6"}], "4354560"], "-", 
     FractionBox[
      RowBox[{"14267129", " ", "pg1"}], "155520"], "+", 
     FractionBox[
      RowBox[{"5157", " ", 
       SuperscriptBox["pg1", "2"]}], "128"], "-", 
     FractionBox[
      RowBox[{"569327", " ", 
       SuperscriptBox["pg1", "3"]}], "559872"], "+", 
     FractionBox[
      RowBox[{"5233415", " ", "pg3"}], "2239488"], "-", 
     FractionBox[
      RowBox[{"99913", " ", "pg1", " ", "pg3"}], "1119744"], "-", 
     FractionBox[
      RowBox[{"37690807", " ", "pg5"}], "1612431360"], "+", 
     FractionBox[
      RowBox[{"14267129", " ", 
       SuperscriptBox["pi", "2"]}], "233280"], "-", 
     FractionBox[
      RowBox[{"1719", " ", "pg1", " ", 
       SuperscriptBox["pi", "2"]}], "32"], "+", 
     FractionBox[
      RowBox[{"569327", " ", 
       SuperscriptBox["pg1", "2"], " ", 
       SuperscriptBox["pi", "2"]}], "279936"], "+", 
     FractionBox[
      RowBox[{"99913", " ", "pg3", " ", 
       SuperscriptBox["pi", "2"]}], "1679616"], "+", 
     FractionBox[
      RowBox[{"9804397", " ", 
       SuperscriptBox["pi", "4"]}], "839808"], "-", 
     FractionBox[
      RowBox[{"234707", " ", "pg1", " ", 
       SuperscriptBox["pi", "4"]}], "209952"], "+", 
     FractionBox[
      RowBox[{"554681611", " ", 
       SuperscriptBox["pi", "6"]}], "453496320"], "+", 
     FractionBox[
      RowBox[{"23876501", " ", "z3"}], "77760"], "-", 
     FractionBox[
      RowBox[{"4715227", " ", "pg1", " ", "z3"}], "233280"], "+", 
     FractionBox[
      RowBox[{"4715227", " ", 
       SuperscriptBox["pi", "2"], " ", "z3"}], "349920"], "+", 
     FractionBox[
      RowBox[{"407260931", " ", "z5"}], "419904"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   SuperscriptBox["aCCG", "5"], " ", "nf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["491", "9"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "pg1"}], "9"], "-", 
     FractionBox[
      RowBox[{"10", " ", 
       SuperscriptBox["pi", "2"]}], "27"], "-", 
     FractionBox[
      RowBox[{"2288", " ", "z3"}], "3"], "+", 
     FractionBox[
      RowBox[{"3520", " ", "z5"}], "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.790069493713587*^9, 3.79006955233244*^9, 
  3.790070345666071*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"96413c79-d554-4ccc-a18c-4a377b650dbc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical results", "Section",
 CellChangeTimes->{{3.790069514550543*^9, 
  3.7900695181017723`*^9}},ExpressionUUID->"50997181-8898-467a-be6f-\
04e3bceb856c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"colQCD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CA", "\[Rule]", "3"}], ",", 
     RowBox[{"CF", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"TF", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"NA", "\[Rule]", "8"}], ",", 
     RowBox[{"dAA", "\[Rule]", "135"}], ",", 
     RowBox[{"dFA", "\[Rule]", 
      RowBox[{"15", "/", "2"}]}], ",", 
     RowBox[{"dFF", "\[Rule]", 
      RowBox[{"5", "/", "12"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.790069772307969*^9, 3.790069779254795*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"46475c02-82f1-4be0-9a1e-4a5cc031287f"],

Cell[CellGroupData[{

Cell["HPL version", "Subsection",
 CellChangeTimes->{{3.7900695709654408`*^9, 
  3.790069573917528*^9}},ExpressionUUID->"93fe8fa5-43c7-4391-934e-\
af1e0d705604"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<subsHPL.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.790069633493507*^9, 3.7900696414464817`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2660b12f-10e7-4c77-8460-1f4a6e1f5ad8"],

Cell[CellGroupData[{

Cell["conversion factors XCCG", "Subsubsection",
 CellChangeTimes->{{3.790069715326333*^9, 3.7900697377398663`*^9}, {
  3.790069832926106*^9, 
  3.790069836790615*^9}},ExpressionUUID->"8c9b03dd-6fa2-4efb-892a-\
dab61353f56c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "0"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069588057794*^9, 3.7900696470552063`*^9}, {
  3.7900697422333508`*^9, 3.790069743534521*^9}, {3.790069785686536*^9, 
  3.790069787748686*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"066adeb2-f66b-41c4-ac2e-744987fb6679"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"18.548275357514246`", " ", "aMS"}], "+", 
  RowBox[{"641.9400677086776`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"26810.13185400851`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{{3.790069605714168*^9, 3.790069647865939*^9}, 
   3.790069790912065*^9, 3.790070345803617*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"57cba776-ad71-4167-8bb8-13a2b572fd14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069654926655*^9, 3.790069655066691*^9}, {
  3.79006974958801*^9, 3.790069749942218*^9}, {3.7900697961189127`*^9, 
  3.7900697971985903`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3086e589-a913-4e05-8e62-b1ffccd4767b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"17.437164246403135`", " ", "aMS"}], "+", 
  RowBox[{"557.6186854353157`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"21698.93252238488`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069681108906*^9, 3.790069798428528*^9, 
  3.790070345877426*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"e47311d6-0986-4e9b-aff7-39c4db9a1829"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "2"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069678366456*^9, 3.790069678566264*^9}, 
   3.7900697545926323`*^9, {3.790069802510663*^9, 3.7900698036389236`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9638ebbe-5522-4e3c-94a3-f3b393fcdf56"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"16.326053135292025`", " ", "aMS"}], "+", 
  RowBox[{"475.76643896442283`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"17061.197193490465`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696791862297`*^9, 3.790069804182872*^9, 
  3.790070345947772*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6e3a25e9-6d2a-40d0-a2b0-9097f8248a5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "3"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069676286936*^9, 3.790069676415506*^9}, {
  3.790069757720817*^9, 3.7900697580708447`*^9}, {3.790069807959182*^9, 
  3.790069808990933*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d516ad94-bf14-4ed8-802b-d2ea4669f5bd"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"15.214942024180912`", " ", "aMS"}], "+", 
  RowBox[{"396.38332829599915`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"12888.695414650376`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069683785043*^9, 3.790069809374958*^9, 
  3.79007034601865*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"3043b321-dbcb-4eaf-97fe-664193c4a7e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "4"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069674286586*^9, 3.790069674462871*^9}, {
  3.79006976097692*^9, 3.79006976131073*^9}, {3.790069812934515*^9, 
  3.7900698140144978`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f425856b-bf29-49f4-a6cd-5d793c16a040"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"14.103830913069801`", " ", "aMS"}], "+", 
  RowBox[{"319.4693534300446`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"9173.19673318971`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696845020647`*^9, 3.7900698144685793`*^9, 
  3.790070346086062*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"7b1febc4-aba1-46f4-b73c-43db2c1a86db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "5"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900696714466667`*^9, 3.790069671574566*^9}, {
  3.790069764800744*^9, 3.790069765198778*^9}, {3.790069818606947*^9, 
  3.790069819734406*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"406a8279-67f1-4b4d-9c98-eb961fbcc61f"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"12.99271980195869`", " ", "aMS"}], "+", 
  RowBox[{"245.02451436655923`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"5906.470696433575`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069685254401*^9, 3.7900698201204023`*^9, 
  3.790070346151536*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"b304d2e5-edba-4917-b1d8-f5925773cd9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "6"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069668198741*^9, 3.790069668527068*^9}, 
   3.790069768897222*^9, {3.7900698237485867`*^9, 3.7900698247667313`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ec3a8efd-5134-4d69-82d7-b417b4be558b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"11.881608690847578`", " ", "aMS"}], "+", 
  RowBox[{"173.048811105543`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"3080.2868517070638`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696860266037`*^9, 3.7900697695590076`*^9, 
  3.79006982515101*^9, 3.790070346223762*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2166ffa7-9e9e-46dd-aa7e-bb2b96912f45"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conversion factors XQQG", "Subsubsection",
 CellChangeTimes->{{3.790069715326333*^9, 3.7900697377398663`*^9}, {
  3.790069832926106*^9, 3.790069836790615*^9}, {3.790069879494029*^9, 
  3.790069880494307*^9}},ExpressionUUID->"4357d9ae-8a2f-48e9-8bec-\
f6187fb3daa8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "0"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069588057794*^9, 3.7900696470552063`*^9}, {
  3.7900697422333508`*^9, 3.790069743534521*^9}, {3.790069785686536*^9, 
  3.790069787748686*^9}, {3.790069883153339*^9, 3.790069883766947*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d914b055-8415-4a4d-be46-b5ad022d9713"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"16.715774575316555`", " ", "aMS"}], "+", 
  RowBox[{"472.15909584725114`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"16997.219819223457`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{{3.790069605714168*^9, 3.790069647865939*^9}, 
   3.790069790912065*^9, 3.790069908591165*^9, 3.790070348497653*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5e7c49f9-cf27-48be-bb40-959e483993ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069654926655*^9, 3.790069655066691*^9}, {
  3.79006974958801*^9, 3.790069749942218*^9}, {3.7900697961189127`*^9, 
  3.7900697971985903`*^9}, {3.7900698858650312`*^9, 3.790069886486907*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c5f22d7a-1946-41b4-9b80-0237d135938b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"15.604663464205442`", " ", "aMS"}], "+", 
  RowBox[{"390.2824469416638`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"12883.556047892283`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069681108906*^9, 3.790069798428528*^9, 
  3.790069908668784*^9, 3.790070348873445*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"de613fb7-e314-4f60-82c3-9edda1ae5b11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "2"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069678366456*^9, 3.790069678566264*^9}, 
   3.7900697545926323`*^9, {3.790069802510663*^9, 3.7900698036389236`*^9}, {
   3.790069888593356*^9, 3.79006988925274*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"95daed66-7056-42d5-bda4-927969b984d6"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"14.493552353094332`", " ", "aMS"}], "+", 
  RowBox[{"310.8749338385457`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"9219.049816581883`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696791862297`*^9, 3.790069804182872*^9, 
  3.79006990872696*^9, 3.790070348997957*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c4eda9de-93f3-4307-982c-f12bd000e787"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "3"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069676286936*^9, 3.790069676415506*^9}, {
  3.790069757720817*^9, 3.7900697580708447`*^9}, {3.790069807959182*^9, 
  3.790069808990933*^9}, {3.7900698919052687`*^9, 3.790069892550906*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"cc8ee8ec-928d-41a9-a77b-a67e92dbaa3e"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"13.382441241983221`", " ", "aMS"}], "+", 
  RowBox[{"233.9365565378966`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"5995.470672617359`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069683785043*^9, 3.790069809374958*^9, 
  3.790069908786079*^9, 3.790070349121024*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5f778011-42da-4bde-b5cb-d41df0efeb65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "4"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069674286586*^9, 3.790069674462871*^9}, {
  3.79006976097692*^9, 3.79006976131073*^9}, {3.790069812934515*^9, 
  3.7900698140144978`*^9}, {3.790069895705516*^9, 3.790069896340167*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"82e169be-bffa-43c2-9007-d6d6adb9504a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"12.271330130872109`", " ", "aMS"}], "+", 
  RowBox[{"159.46731503971677`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"3204.588163323817`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696845020647`*^9, 3.7900698144685793`*^9, 
  3.790069908854982*^9, 3.7900703492297173`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e4ca487f-6ae0-4435-8777-ed3768169d58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "5"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900696714466667`*^9, 3.790069671574566*^9}, {
  3.790069764800744*^9, 3.790069765198778*^9}, {3.790069818606947*^9, 
  3.790069819734406*^9}, {3.7900698989186983`*^9, 3.7900698997439947`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f392430c-e719-4795-873b-35303f17ad56"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"11.160219019760998`", " ", "aMS"}], "+", 
  RowBox[{"87.46720934400605`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"838.1718360263621`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069685254401*^9, 3.7900698201204023`*^9, 
  3.790069908911744*^9, 3.7900703493421392`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7c436dcd-0926-42fe-b8d4-424c6b911aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XQQG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "6"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069668198741*^9, 3.790069668527068*^9}, 
   3.790069768897222*^9, {3.7900698237485867`*^9, 3.7900698247667313`*^9}, {
   3.7900699020984087`*^9, 3.790069902718788*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f040b37c-5a66-4744-92ee-18ef44859f7d"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"10.049107908649887`", " ", "aMS"}], "+", 
  RowBox[{"17.936239450764447`", " ", 
   SuperscriptBox["aMS", "2"]}], "-", 
  RowBox[{"1112.00876194991`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696860266037`*^9, 3.7900697695590076`*^9, 
  3.79006982515101*^9, 3.7900699089698277`*^9, 3.790070349458849*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"24e8dcbb-993b-47a2-b3a3-8c689b836a7a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conversion factors XGGG", "Subsubsection",
 CellChangeTimes->{{3.790069715326333*^9, 3.7900697377398663`*^9}, {
  3.790069832926106*^9, 
  3.790069848838306*^9}},ExpressionUUID->"699a44eb-de60-4667-a1f2-\
c71ae927f177"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "0"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069588057794*^9, 3.7900696470552063`*^9}, {
  3.7900697422333508`*^9, 3.790069743534521*^9}, {3.790069785686536*^9, 
  3.790069787748686*^9}, {3.790069852296627*^9, 3.790069852932291*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"70f1feb4-c8ca-42ad-ba91-7bd38a3647dd"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"26.492488874154798`", " ", "aMS"}], "+", 
  RowBox[{"960.4627177648443`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"42285.00715528132`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{{3.790069605714168*^9, 3.790069647865939*^9}, 
   3.790069790912065*^9, 3.7900703495538473`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ed609ace-6f37-4ffd-81ea-00299e616744"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069654926655*^9, 3.790069655066691*^9}, {
  3.79006974958801*^9, 3.790069749942218*^9}, {3.7900697961189127`*^9, 
  3.7900697971985903`*^9}, {3.7900698557772083`*^9, 3.790069856406715*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"687c0d4b-3e8f-4ccd-b450-74803b5c35a2"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"23.07568243976417`", " ", "aMS"}], "+", 
  RowBox[{"766.0650999293221`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"31039.950147113163`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069681108906*^9, 3.790069798428528*^9, 
  3.790070349773518*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"4bdb782f-fa4a-4a0b-b9bd-53376dc2e4b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "2"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069678366456*^9, 3.790069678566264*^9}, 
   3.7900697545926323`*^9, {3.790069802510663*^9, 3.7900698036389236`*^9}, {
   3.790069858890437*^9, 3.7900698597268963`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b90bf568-dd24-44a0-b987-0b44be67f605"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"19.658876005373536`", " ", "aMS"}], "+", 
  RowBox[{"587.0422681282967`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"21514.270758973962`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696791862297`*^9, 3.790069804182872*^9, 
  3.7900703498648987`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"934a2598-7866-49a9-9e87-32c556867acc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "3"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069676286936*^9, 3.790069676415506*^9}, {
  3.790069757720817*^9, 3.7900697580708447`*^9}, {3.790069807959182*^9, 
  3.790069808990933*^9}, {3.790069862680608*^9, 3.790069863350884*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"42add726-41aa-46e5-9b71-1fb310782e1a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"16.242069570982906`", " ", "aMS"}], "+", 
  RowBox[{"423.39422236176813`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"13621.919709719215`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069683785043*^9, 3.790069809374958*^9, 
  3.790070349972398*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e9effa4a-fb7c-4398-bac8-feed02ee64da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "4"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069674286586*^9, 3.790069674462871*^9}, {
  3.79006976097692*^9, 3.79006976131073*^9}, {3.790069812934515*^9, 
  3.7900698140144978`*^9}, {3.7900698658260603`*^9, 3.790069868030531*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"89285f49-5834-43d9-ad7e-e8402fb94cb6"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"12.825263136592277`", " ", "aMS"}], "+", 
  RowBox[{"275.12096262973637`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"7276.847718204372`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696845020647`*^9, 3.7900698144685793`*^9, 
  3.790070350065271*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"c3b2cbbf-4464-4e62-b016-5cd96d6936a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "5"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900696714466667`*^9, 3.790069671574566*^9}, {
  3.790069764800744*^9, 3.790069765198778*^9}, {3.790069818606947*^9, 
  3.790069819734406*^9}, {3.79006987083322*^9, 3.790069871494445*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8a0105af-35f8-485f-8f89-07d60bc63d1a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"9.408456702201647`", " ", "aMS"}], "+", 
  RowBox[{"142.2224889322016`", " ", 
   SuperscriptBox["aMS", "2"]}], "+", 
  RowBox[{"2393.005503284956`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.790069685254401*^9, 3.7900698201204023`*^9, 
  3.79007035015691*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"57e2910c-5da9-4693-aa4f-b17e68975b41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"XGGG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "6"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069668198741*^9, 3.790069668527068*^9}, 
   3.790069768897222*^9, {3.7900698237485867`*^9, 3.7900698247667313`*^9}, {
   3.790069874146718*^9, 3.7900698748229313`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"30b8442b-b6d2-4dfb-ac2f-624eb6ab5b89"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"5.991650267811014`", " ", "aMS"}], "+", 
  RowBox[{"24.698801269163482`", " ", 
   SuperscriptBox["aMS", "2"]}], "-", 
  RowBox[{"1115.6562161836118`", " ", 
   SuperscriptBox["aMS", "3"]}]}]], "Output",
 CellChangeTimes->{3.7900696860266037`*^9, 3.7900697695590076`*^9, 
  3.79006982515101*^9, 3.790070350250489*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"d3338968-e0c8-4515-8949-27e32375ea8b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["betaCCG", "Subsubsection",
 CellChangeTimes->{{3.790069715326333*^9, 3.7900697187579823`*^9}, {
  3.790069922190133*^9, 
  3.7900699318220997`*^9}},ExpressionUUID->"974a61b0-c497-495b-a44c-\
f247e97714aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "0"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069588057794*^9, 3.7900696470552063`*^9}, {
  3.790069935338996*^9, 3.790069940003148*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4f33c6c9-4d83-485f-9b2b-f06ea7d4ea51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "11.`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"102.`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"2813.4929522091293`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"96089.34785551527`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{{3.790069605714168*^9, 3.790069647865939*^9}, 
   3.7900699405330343`*^9, 3.790069985927293*^9, 3.790070350346675*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"4bbe8c57-e27b-4288-9ba8-0d15fd54a5d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069963550592*^9, 3.790069963718967*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1038c519-7787-4fb1-bfcf-ef6bbb4feb6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "10.333333333333334`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"89.33333333333333`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"2217.3486156812455`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"74332.77734502917`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.790069986742003*^9, 3.79007035046321*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e0b5c6f2-00e7-4572-88fa-34e21e4fa307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "2"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069961446802*^9, 3.7900699616228952`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f782a36d-e075-465a-a455-5c78c4204863"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9.666666666666666`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"76.66666666666667`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"1664.2099153638933`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"55848.7425621977`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.7900699873594503`*^9, 3.7900703505651197`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"49b228b9-5fa5-473d-835d-f45d398d9917"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "3"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069959502761*^9, 3.790069959644534*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"798d07c0-6417-4ab0-9cac-597285a91ca8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9.`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"64.`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"1154.0768512570717`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"40437.79479880891`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.79006998806317*^9, 3.790070350780383*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"a73090cf-0a7e-4451-bdd1-48e943725df5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "4"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069957374929*^9, 3.790069957550946*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b9176168-7697-42e4-8586-64de47a33432"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8.333333333333334`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"51.333333333333336`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"686.9494233607807`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"27900.485346650734`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.790069988939193*^9, 3.790070350930745*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"8127a3fb-a018-4a5c-86cd-b39b5974271c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "5"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.790069954806711*^9, 3.790069955101326*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1af5ec59-b9bb-48fb-8685-315753f81ce4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7.666666666666667`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"38.666666666666664`", " ", 
   SuperscriptBox["aCCG", "3"]}], "-", 
  RowBox[{"262.82763167502026`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"18037.36549751126`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.7900699897997007`*^9, 3.7900703510588293`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c2ad2d5c-b2e2-4e75-8776-dd8e21ef775c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"betaCCG", "/.", "colQCD"}], "/.", 
    RowBox[{"nf", "\[Rule]", "6"}]}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900699518389177`*^9, 3.790069952142962*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"bd916be0-2401-467f-831e-3f0ee1594e7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7.`"}], " ", 
   SuperscriptBox["aCCG", "2"]}], "-", 
  RowBox[{"26.`", " ", 
   SuperscriptBox["aCCG", "3"]}], "+", 
  RowBox[{"118.28852380020817`", " ", 
   SuperscriptBox["aCCG", "4"]}], "-", 
  RowBox[{"10648.986543178311`", " ", 
   SuperscriptBox["aCCG", "5"]}]}]], "Output",
 CellChangeTimes->{3.790069990729115*^9, 3.790070351186755*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"152258ad-c925-4d4d-88b6-4e5edd3236bd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPL and GPL versions of H5 and H6 constants", "Subsection",
 CellChangeTimes->{{3.790069577706668*^9, 3.790069579837888*^9}, {
  3.790070047814583*^9, 
  3.790070057110585*^9}},ExpressionUUID->"de203a8b-e43f-433e-9bfa-\
3f45eac397b5"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<subsGPL.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.790069698918624*^9, 3.790069699285418*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"35f5006c-f7bb-4968-862e-9d140fe66c8a"],

Cell[CellGroupData[{

Cell["HPL  - Internal numerical evaluation", "Subsubsection",
 CellChangeTimes->{{3.790070119566259*^9, 3.790070128532598*^9}, {
  3.790070276382707*^9, 
  3.79007028548396*^9}},ExpressionUUID->"10d0c822-4fef-4574-b835-\
c6eccb8d2b26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"H5", ",", "H6"}], "}"}], "/.", "subsHPL"}], "/.", 
    RowBox[{
     RowBox[{"hr", "[", "nn__", "]"}], "\[RuleDelayed]", 
     RowBox[{"Re", "[", 
      RowBox[{"SpecialFunctions`HarmonicPolyLog", "[", 
       RowBox[{
        RowBox[{"{", "nn", "}"}], ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"Pi", "/", "3"}]}], "]"}]}], "]"}], "]"}]}]}], ")"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.790070135070715*^9, 3.790070266479753*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f48a4547-80f4-46ba-930b-0f77854a5f63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "23.931619569867824`"}], ",", "248215.03828939144`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.790070131712379*^9, {3.790070169986196*^9, 3.790070225389249*^9}, {
   3.790070259272643*^9, 3.790070268481057*^9}, 3.790070352510912*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"bab01d49-e19c-44f1-89fb-17c7fb80b6e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPL substitution table", "Subsubsection",
 CellChangeTimes->{{3.790070292350741*^9, 
  3.790070302854471*^9}},ExpressionUUID->"ec8cb89b-f21a-4575-ac0a-\
527d74780b2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H5", ",", "H6"}], "}"}], "/.", "subsHPL"}]], "Input",
 CellChangeTimes->{{3.79007007742546*^9, 3.790070080894826*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8e779c37-00ef-4fb2-aff8-cac732433bcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"36", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}], 
    "-", 
    RowBox[{
     FractionBox["6147", "5"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
    "-", 
    RowBox[{"36", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{"108", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["849", "2"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["40928", "435"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["87196", "435"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["118516", "435"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["175771", "145"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"108", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"167118683", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}]}], 
     "302760"], "-", 
    RowBox[{
     FractionBox["54880", "87"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["378946", "145"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{"180", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"52745843", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1"}], "]"}]}], 
     "181656"], "+", 
    RowBox[{
     FractionBox["22049", "5"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"191379739", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}]}], 
     "454140"]}], ",", 
   RowBox[{
    RowBox[{"362880", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}], 
    "-", 
    RowBox[{"12392352", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
    "-", 
    RowBox[{"362880", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "]"}]}], "-", 
    RowBox[{"4278960", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "]"}]}], "+", 
    RowBox[{
     FractionBox["27503616", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["58595712", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["79642752", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["354354336", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5346908924", "841"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "]"}]}], "-", 
    RowBox[{
     FractionBox["184396800", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["763955136", "29"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{"1814400", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"13392690220", " ", 
      RowBox[{"hr", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "1"}], "]"}]}], "2523"], "+", 
    RowBox[{"44450784", " ", 
     RowBox[{"hr", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"35892584", " ", 
      RowBox[{"hr", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0"}], "]"}]}], "2523"], "-", 
    RowBox[{"362880", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["40642560", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["182038752", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["27216000", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}], 
    "-", 
    RowBox[{
     FractionBox["1265440512", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9113880384", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{"1814400", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["12167243424", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"7648252970708", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]}],
      "138765"], "+", 
    RowBox[{
     FractionBox["27216000", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2762403840", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"133912269610", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], 
       "]"}]}], "27753"], "+", 
    RowBox[{
     FractionBox["438484480", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3814742400", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"448299133310", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], 
       "]"}]}], "83259"], "-", 
    RowBox[{
     FractionBox["3157015680", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"395856568240", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], 
       "]"}]}], "83259"], "-", 
    RowBox[{
     FractionBox["73301760", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["263686752", "11"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1147069056", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["10810820160", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{"1814400", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"146623580824", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1"}], "]"}]}], "27753"],
     "+", 
    RowBox[{
     FractionBox["11141252640", "319"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"566712413428", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "]"}]}], "27753"],
     "+", 
    FractionBox[
     RowBox[{"1188205660124", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}]}], 
     "138765"], "+", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4854349724", "841"], " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1088640", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"1133838696249132812", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "6295629285"], "-", 
    FractionBox[
     RowBox[{"465193321021842244", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"697902426440420612", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"389220277666736942", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "2098543095"], "+", 
    FractionBox[
     RowBox[{"466985281238385902", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"46953057648", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "4205"], "+", 
    FractionBox[
     RowBox[{"14165415833633862", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}]}], "233171455"], "-", 
    
    FractionBox[
     RowBox[{"859144693394712326", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}]}], "6295629285"], "+", 
    FractionBox[
     RowBox[{"451246220656615502", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"342700632118743586", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], "6295629285"], "+", 
    FractionBox[
     RowBox[{"467663616245334274", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "2098543095"], "+", 
    RowBox[{"1814400", " ", 
     RowBox[{"hr", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"1435962426048582968", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"543182821801440296", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "699514365"], "+", 
    FractionBox[
     RowBox[{"167187424712", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "2523"], "+", 
    FractionBox[
     RowBox[{"552441908228400766", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], 
       "]"}]}], "11332132713"], "-", 
    FractionBox[
     RowBox[{"260072928578724088", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "233171455"], "-", 
    FractionBox[
     RowBox[{"2211248256225309688", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], 
       "]"}]}], "56660663565"], "+", 
    FractionBox[
     RowBox[{"1592115366408910808", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "2098543095"], "+", 
    FractionBox[
     RowBox[{"419428930312070258", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "2098543095"], "+", 
    FractionBox[
     RowBox[{"938578319363231702", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "2098543095"], "-", 
    FractionBox[
     RowBox[{"64337983979177944", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "24121185"], "+", 
    FractionBox[
     RowBox[{"1937948230299237521", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       "]"}]}], "50365034280"], "+", 
    FractionBox[
     RowBox[{"51618028314896914", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "139902873"], "-", 
    FractionBox[
     RowBox[{"14051838957873018177019", " ", 
      RowBox[{"hr", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "]"}]}], "288454287240"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.790070081510275*^9, 3.790070352620493*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"eeaaeb88-33e0-4259-bba3-4bba2e89ecb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H5", ",", "H6"}], "}"}], "/.", "subsHPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900700178558407`*^9, 3.79007003538165*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"fa9bed05-2dd1-4ffd-a424-b669cb903e0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "23.93161956986782`"}], ",", "248215.038289494`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.790070027340206*^9, 3.7900700357899027`*^9}, 
   3.79007008306082*^9, 3.790070352682837*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b342ad39-399e-420c-a245-5f6e5720ed36"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GPL substitution table", "Subsubsection",
 CellChangeTimes->{{3.79007031081006*^9, 
  3.790070312606576*^9}},ExpressionUUID->"8a3dd6a0-d2ab-4917-b3a0-\
809177e4db75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H5", ",", "H6"}], "}"}], "/.", "subsGPL"}]], "Input",
 CellChangeTimes->{{3.790070086812497*^9, 3.790070087543023*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5dc27953-c0c6-4c7a-949c-e5bdefc0e750"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"gi", "[", "r2", "]"}], "3"]}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "r2"}], "]"}]}], "+", 
    RowBox[{"27", " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "r2"}], "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "1", ",", "r4"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"gi", "[", "r2", "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "r2"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "2"], " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "r2", ",", "r4"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"245277", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "6"]}], "-", 
    RowBox[{"15120", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", 
       RowBox[{"0", ",", "r2"}], "]"}], "2"]}], "+", 
    RowBox[{"143640", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "3"], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "1", ",", "r4"}], "]"}]}], "+", 
    RowBox[{"226800", " ", 
     RowBox[{"gi", "[", "r2", "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "r2"}], "]"}]}], "+", 
    RowBox[{"147420", " ", 
     RowBox[{"gi", "[", "r2", "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "r4"}], "]"}]}], "-", 
    RowBox[{"95760", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "3"], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "r2"}], "]"}], " ", 
     RowBox[{"gr", "[", "r4", "]"}]}], "+", 
    RowBox[{"30240", " ", 
     RowBox[{"gi", "[", "r2", "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "r2"}], "]"}], " ", 
     RowBox[{"gr", "[", "r4", "]"}]}], "-", 
    RowBox[{"90720", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"gr", "[", "r4", "]"}], "2"]}], "+", 
    RowBox[{"48720", " ", 
     RowBox[{"gi", "[", "r2", "]"}], " ", 
     RowBox[{"gi", "[", 
      RowBox[{"0", ",", "r2"}], "]"}], " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}]}], "+", 
    RowBox[{"119840", " ", 
     SuperscriptBox[
      RowBox[{"gr", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], "2"]}], "-", 
    RowBox[{"22680", " ", 
     SuperscriptBox[
      RowBox[{"gi", "[", "r2", "]"}], "2"], " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "r4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"241920", " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "r2", ",", "r4"}], 
      "]"}]}], "+", 
    RowBox[{"340200", " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "r4", ",", "1"}], 
      "]"}]}], "-", 
    RowBox[{"181440", " ", 
     RowBox[{"gr", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "r4", ",", "r2"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.79007008807469*^9, 3.790070314647109*^9, 
  3.790070352750996*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"34d43ab2-c4bb-4656-b029-00648277bd56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H5", ",", "H6"}], "}"}], "/.", "subsGPL"}], "]"}]], "Input",
 CellChangeTimes->{{3.7900700412629347`*^9, 3.790070041694901*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"8dda2869-4ac7-4111-874d-228a6c333f9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "23.931619569867813`"}], ",", "248215.03828949458`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.790070042197899*^9, 3.790070315490191*^9, 
  3.790070352818349*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"0e9d8a1e-75cc-4903-9a53-470a11b80e3b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2525, 1381},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 215, 3, 31, "Input",ExpressionUUID->"8a1bfaa5-c7c6-44b9-96e9-7996f98f0b3b"],
Cell[CellGroupData[{
Cell[798, 27, 163, 3, 68, "Section",ExpressionUUID->"54067e64-a80b-4a87-b090-f5597ef9e570"],
Cell[CellGroupData[{
Cell[986, 34, 176, 3, 55, "Subsection",ExpressionUUID->"928d9b3b-9054-4286-9834-7aacf29c6e6a"],
Cell[CellGroupData[{
Cell[1187, 41, 176, 2, 31, "Input",ExpressionUUID->"b2a8b40f-ebf7-49ac-8f1c-c76ba249d17d"],
Cell[1366, 45, 11468, 341, 401, "Output",ExpressionUUID->"490b7d57-0a55-4cfd-98c6-ca373b176da0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12871, 391, 563, 15, 31, "Input",ExpressionUUID->"ffda32dd-dc63-4c25-80ef-ace9782ab491"],
Cell[13437, 408, 11122, 336, 327, "Output",ExpressionUUID->"c923fec7-75a0-47b0-a94e-2e7e65115a04"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24608, 750, 217, 4, 55, "Subsection",ExpressionUUID->"0f575073-9065-404c-9e76-857fd996a027"],
Cell[CellGroupData[{
Cell[24850, 758, 681, 17, 31, "Input",ExpressionUUID->"9dbd1288-3b5d-4618-ba3c-afcec91b27bf"],
Cell[25534, 777, 19718, 596, 645, "Output",ExpressionUUID->"96413c79-d554-4ccc-a18c-4a377b650dbc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45313, 1380, 164, 3, 68, "Section",ExpressionUUID->"50997181-8898-467a-be6f-04e3bceb856c"],
Cell[45480, 1385, 661, 17, 31, "Input",ExpressionUUID->"46475c02-82f1-4be0-9a1e-4a5cc031287f"],
Cell[CellGroupData[{
Cell[46166, 1406, 161, 3, 55, "Subsection",ExpressionUUID->"93fe8fa5-43c7-4391-934e-af1e0d705604"],
Cell[46330, 1411, 218, 3, 31, "Input",ExpressionUUID->"2660b12f-10e7-4c77-8460-1f4a6e1f5ad8"],
Cell[CellGroupData[{
Cell[46573, 1418, 225, 4, 46, "Subsubsection",ExpressionUUID->"8c9b03dd-6fa2-4efb-892a-dab61353f56c"],
Cell[CellGroupData[{
Cell[46823, 1426, 421, 9, 31, "Input",ExpressionUUID->"066adeb2-f66b-41c4-ac2e-744987fb6679"],
Cell[47247, 1437, 461, 9, 37, "Output",ExpressionUUID->"57cba776-ad71-4167-8bb8-13a2b572fd14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47745, 1451, 420, 9, 31, "Input",ExpressionUUID->"3086e589-a913-4e05-8e62-b1ffccd4767b"],
Cell[48168, 1462, 436, 9, 37, "Output",ExpressionUUID->"e47311d6-0986-4e9b-aff7-39c4db9a1829"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48641, 1476, 395, 8, 31, "Input",ExpressionUUID->"9638ebbe-5522-4e3c-94a3-f3b393fcdf56"],
Cell[49039, 1486, 440, 9, 37, "Output",ExpressionUUID->"6e3a25e9-6d2a-40d0-a2b0-9097f8248a5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49516, 1500, 420, 9, 31, "Input",ExpressionUUID->"d516ad94-bf14-4ed8-802b-d2ea4669f5bd"],
Cell[49939, 1511, 438, 9, 37, "Output",ExpressionUUID->"3043b321-dbcb-4eaf-97fe-664193c4a7e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50414, 1525, 418, 9, 31, "Input",ExpressionUUID->"f425856b-bf29-49f4-a6cd-5d793c16a040"],
Cell[50835, 1536, 440, 9, 37, "Output",ExpressionUUID->"7b1febc4-aba1-46f4-b73c-43db2c1a86db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51312, 1550, 420, 9, 31, "Input",ExpressionUUID->"406a8279-67f1-4b4d-9c98-eb961fbcc61f"],
Cell[51735, 1561, 439, 9, 37, "Output",ExpressionUUID->"b304d2e5-edba-4917-b1d8-f5925773cd9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52211, 1575, 396, 8, 31, "Input",ExpressionUUID->"ec3a8efd-5134-4d69-82d7-b417b4be558b"],
Cell[52610, 1585, 462, 9, 37, "Output",ExpressionUUID->"2166ffa7-9e9e-46dd-aa7e-bb2b96912f45"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53121, 1600, 271, 4, 46, "Subsubsection",ExpressionUUID->"4357d9ae-8a2f-48e9-8bec-f6187fb3daa8"],
Cell[CellGroupData[{
Cell[53417, 1608, 468, 9, 31, "Input",ExpressionUUID->"d914b055-8415-4a4d-be46-b5ad022d9713"],
Cell[53888, 1619, 486, 9, 37, "Output",ExpressionUUID->"5e7c49f9-cf27-48be-bb40-959e483993ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54411, 1633, 469, 9, 31, "Input",ExpressionUUID->"c5f22d7a-1946-41b4-9b80-0237d135938b"],
Cell[54883, 1644, 460, 9, 37, "Output",ExpressionUUID->"de613fb7-e314-4f60-82c3-9edda1ae5b11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55380, 1658, 445, 9, 31, "Input",ExpressionUUID->"95daed66-7056-42d5-bda4-927969b984d6"],
Cell[55828, 1669, 460, 9, 37, "Output",ExpressionUUID->"c4eda9de-93f3-4307-982c-f12bd000e787"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56325, 1683, 468, 9, 31, "Input",ExpressionUUID->"cc8ee8ec-928d-41a9-a77b-a67e92dbaa3e"],
Cell[56796, 1694, 459, 9, 37, "Output",ExpressionUUID->"5f778011-42da-4bde-b5cb-d41df0efeb65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57292, 1708, 464, 9, 31, "Input",ExpressionUUID->"82e169be-bffa-43c2-9007-d6d6adb9504a"],
Cell[57759, 1719, 466, 9, 37, "Output",ExpressionUUID->"e4ca487f-6ae0-4435-8777-ed3768169d58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58262, 1733, 470, 9, 31, "Input",ExpressionUUID->"f392430c-e719-4795-873b-35303f17ad56"],
Cell[58735, 1744, 463, 9, 37, "Output",ExpressionUUID->"7c436dcd-0926-42fe-b8d4-424c6b911aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59235, 1758, 448, 9, 31, "Input",ExpressionUUID->"f040b37c-5a66-4744-92ee-18ef44859f7d"],
Cell[59686, 1769, 486, 9, 37, "Output",ExpressionUUID->"24e8dcbb-993b-47a2-b3a3-8c689b836a7a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60221, 1784, 225, 4, 46, "Subsubsection",ExpressionUUID->"699a44eb-de60-4667-a1f2-c71ae927f177"],
Cell[CellGroupData[{
Cell[60471, 1792, 468, 9, 31, "Input",ExpressionUUID->"70f1feb4-c8ca-42ad-ba91-7bd38a3647dd"],
Cell[60942, 1803, 464, 9, 37, "Output",ExpressionUUID->"ed609ace-6f37-4ffd-81ea-00299e616744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61443, 1817, 469, 9, 31, "Input",ExpressionUUID->"687c0d4b-3e8f-4ccd-b450-74803b5c35a2"],
Cell[61915, 1828, 437, 9, 37, "Output",ExpressionUUID->"4bdb782f-fa4a-4a0b-b9bd-53376dc2e4b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62389, 1842, 448, 9, 31, "Input",ExpressionUUID->"b90bf568-dd24-44a0-b987-0b44be67f605"],
Cell[62840, 1853, 442, 9, 37, "Output",ExpressionUUID->"934a2598-7866-49a9-9e87-32c556867acc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63319, 1867, 466, 9, 31, "Input",ExpressionUUID->"42add726-41aa-46e5-9b71-1fb310782e1a"],
Cell[63788, 1878, 439, 9, 37, "Output",ExpressionUUID->"e9effa4a-fb7c-4398-bac8-feed02ee64da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64264, 1892, 466, 9, 31, "Input",ExpressionUUID->"89285f49-5834-43d9-ad7e-e8402fb94cb6"],
Cell[64733, 1903, 442, 9, 37, "Output",ExpressionUUID->"c3b2cbbf-4464-4e62-b016-5cd96d6936a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65212, 1917, 465, 9, 31, "Input",ExpressionUUID->"8a0105af-35f8-485f-8f89-07d60bc63d1a"],
Cell[65680, 1928, 437, 9, 37, "Output",ExpressionUUID->"57e2910c-5da9-4693-aa4f-b17e68975b41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66154, 1942, 448, 9, 31, "Input",ExpressionUUID->"30b8442b-b6d2-4dfb-ac2f-624eb6ab5b89"],
Cell[66605, 1953, 463, 9, 37, "Output",ExpressionUUID->"d3338968-e0c8-4515-8949-27e32375ea8b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67117, 1968, 211, 4, 46, "Subsubsection",ExpressionUUID->"974a61b0-c497-495b-a44c-f247e97714aa"],
Cell[CellGroupData[{
Cell[67353, 1976, 374, 8, 31, "Input",ExpressionUUID->"4f33c6c9-4d83-485f-9b2b-f06ea7d4ea51"],
Cell[67730, 1986, 552, 13, 37, "Output",ExpressionUUID->"4bbe8c57-e27b-4288-9ba8-0d15fd54a5d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68319, 2004, 323, 7, 31, "Input",ExpressionUUID->"1038c519-7787-4fb1-bfcf-ef6bbb4feb6d"],
Cell[68645, 2013, 505, 12, 37, "Output",ExpressionUUID->"e0b5c6f2-00e7-4572-88fa-34e21e4fa307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69187, 2030, 325, 7, 31, "Input",ExpressionUUID->"f782a36d-e075-465a-a455-5c78c4204863"],
Cell[69515, 2039, 508, 12, 37, "Output",ExpressionUUID->"49b228b9-5fa5-473d-835d-f45d398d9917"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70060, 2056, 323, 7, 31, "Input",ExpressionUUID->"798d07c0-6417-4ab0-9cac-597285a91ca8"],
Cell[70386, 2065, 475, 12, 37, "Output",ExpressionUUID->"a73090cf-0a7e-4451-bdd1-48e943725df5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70898, 2082, 323, 7, 31, "Input",ExpressionUUID->"b9176168-7697-42e4-8586-64de47a33432"],
Cell[71224, 2091, 506, 12, 37, "Output",ExpressionUUID->"8127a3fb-a018-4a5c-86cd-b39b5974271c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71767, 2108, 323, 7, 31, "Input",ExpressionUUID->"1af5ec59-b9bb-48fb-8685-315753f81ce4"],
Cell[72093, 2117, 510, 12, 37, "Output",ExpressionUUID->"c2ad2d5c-b2e2-4e75-8776-dd8e21ef775c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72640, 2134, 325, 7, 31, "Input",ExpressionUUID->"bd916be0-2401-467f-831e-3f0ee1594e7b"],
Cell[72968, 2143, 477, 12, 37, "Output",ExpressionUUID->"152258ad-c925-4d4d-88b6-4e5edd3236bd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73506, 2162, 240, 4, 55, "Subsection",ExpressionUUID->"de203a8b-e43f-433e-9bfa-3f45eac397b5"],
Cell[73749, 2168, 217, 3, 31, "Input",ExpressionUUID->"35f5006c-f7bb-4968-862e-9d140fe66c8a"],
Cell[CellGroupData[{
Cell[73991, 2175, 235, 4, 46, "Subsubsection",ExpressionUUID->"10d0c822-4fef-4574-b835-c6eccb8d2b26"],
Cell[CellGroupData[{
Cell[74251, 2183, 661, 18, 31, "Input",ExpressionUUID->"f48a4547-80f4-46ba-930b-0f77854a5f63"],
Cell[74915, 2203, 373, 8, 35, "Output",ExpressionUUID->"bab01d49-e19c-44f1-89fb-17c7fb80b6e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75337, 2217, 173, 3, 46, "Subsubsection",ExpressionUUID->"ec8cb89b-f21a-4575-ac0a-527d74780b2c"],
Cell[CellGroupData[{
Cell[75535, 2224, 249, 5, 31, "Input",ExpressionUUID->"8e779c37-00ef-4fb2-aff8-cac732433bcc"],
Cell[75787, 2231, 18022, 489, 519, "Output",ExpressionUUID->"eeaaeb88-33e0-4259-bba3-4bba2e89ecb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93846, 2725, 281, 6, 31, "Input",ExpressionUUID->"fa9bed05-2dd1-4ffd-a424-b669cb903e0a"],
Cell[94130, 2733, 322, 7, 35, "Output",ExpressionUUID->"b342ad39-399e-420c-a245-5f6e5720ed36"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94501, 2746, 172, 3, 46, "Subsubsection",ExpressionUUID->"8a3dd6a0-d2ab-4917-b3a0-809177e4db75"],
Cell[CellGroupData[{
Cell[94698, 2753, 250, 5, 31, "Input",ExpressionUUID->"5dc27953-c0c6-4c7a-949c-e5bdefc0e750"],
Cell[94951, 2760, 3471, 95, 67, "Output",ExpressionUUID->"34d43ab2-c4bb-4656-b029-00648277bd56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98459, 2860, 282, 6, 31, "Input",ExpressionUUID->"8dda2869-4ac7-4111-874d-228a6c333f9f"],
Cell[98744, 2868, 299, 7, 35, "Output",ExpressionUUID->"0e9d8a1e-75cc-4903-9a53-470a11b80e3b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/smom4l.m <==
(**********************************************************)
(*                                                        *)
(* Supplementary material to the paper:                   *)
(*  "Four-loop QCD MOM beta functions                     *)
(*   from the three-loop vertices at the symmetric point" *)
(*   by A.Bednyakov and A.Pikelner                        *)
(*                                                        *)
(* Results:                                               *)
(*   conversion factors: XCCG, XQQG, XGGG                 *)
(*                                                        *)
(*   beta functions: betaCCG, betaQQG, betaGGG            *)
(*                                                        *)
(* Used symbols:                                          *)
(*    pi = Pi,z3 = Zeta[3], z5 = Zeta[5]                  *)
(*    pg1 = PolyGamma[1,1/3],                             *)
(*    pg3 = PolyGamma[3,1/3],                             *)
(*    pg5 = PolyGamma[5,1/3],                             *)
(*                                                        *)
(*    H5 = -23.93161956986781                             *)
(*    H6 =  248215.0382894946                             *)
(*                                                        *)
(*    aMS  - alpha_s[MSbar]/(4*Pi)                        *)
(*    aCCG - alpha_s[MOMccg]/(4*Pi)                       *)
(*    aQQG - alpha_s[MOMqqg]/(4*Pi)                       *)
(*    aGGG - alpha_s[MOMggg]/(4*Pi)                       *)
(*                                                        *)
(*    nf  - number of flavors                             *)
(*                                                        *)
(* QCD color factors:                                     *)
(*    NA = 8, TF = 1/2, CA = 3, CF = 4/3                  *)
(*    dAA = 135, dFA = 15/2, dFF = 5/12                   *)
(*                                                        *)
(**********************************************************)




(**********************************************************)
(*                                                        *)
(*                conversion factors                      *)
(*                                                        *)
(**********************************************************)
XCCG = (

       + 1

       + aMS*CA * (
          + 205/36
          + 5/36*pg1
          - 5/54*pi^2
          )

       + aMS*nf*TF * (
          - 20/9
          )

       + aMS^2*CA^2 * (
          + 22645/324
          - 37/1152*pg3
          + 1241/648*pg1
          + 25/5184*pg1^2
          + 79/48*z3
          - 1241/972*pi^2
          - 25/3888*pi^2*pg1
          + 64/729*pi^4
          )

       + aMS^2*nf*TF*CA * (
          - 6971/162
          - 73/162*pg1
          - 32/3*z3
          + 73/243*pi^2
          )

       + aMS^2*nf*TF*CF * (
          - 55/3
          + 16*z3
          )

       + aMS^2*nf^2*TF^2 * (
          + 400/81
          )

       + aMS^3*CA^-1*NA^-1*dAA * (
          - 1/120960*H6
          - 3049/648*H5
          - 296537/44789760*pg5
          - 10523/124416*pg3
          + 6779/576*pg1
          - 379/15552*pg1*pg3
          + 37453/3456*pg1^2
          - 23669/15552*pg1^3
          - 779575/23328*z5
          + 132925/1728*z3
          + 4271/324*z3*pg1
          - 6779/864*pi^2
          + 379/23328*pi^2*pg3
          - 37453/2592*pi^2*pg1
          + 23669/7776*pi^2*pg1^2
          - 4271/486*pi^2*z3
          + 235241/46656*pi^4
          - 7637/3888*pi^4*pg1
          + 8989781/12597120*pi^6
          )

       + aMS^3*CA^3 * (
          + 203536813/186624
          + 1/2903040*H6
          + 3049/15552*H5
          + 3426437/1074954240*pg5
          - 1294945/1492992*pg3
          + 14583217/311040*pg1
          - 907/746496*pg1*pg3
          - 164929/31104*pg1^2
          + 50507/373248*pg1^3
          - 37023721/279936*z5
          - 678481/51840*z3
          + 535307/155520*z3*pg1
          - 14583217/466560*pi^2
          + 907/1119744*pi^2*pg3
          + 164929/23328*pi^2*pg1
          - 50507/186624*pi^2*pg1^2
          - 535307/233280*pi^2*z3
          - 24487/559872*pi^4
          + 8569/46656*pi^4*pg1
          - 57318401/302330880*pi^6
          )

       + aMS^3*nf*CA^-1*NA^-1*dFA * (
          + 128/27*H5
          + 83/21870*pg5
          + 361/486*pg3
          - 100/9*pg1
          - 242/27*pg1^2
          + 32/81*pg1^3
          + 16400/243*z5
          - 4364/27*z3
          + 800/81*z3*pg1
          + 200/27*pi^2
          + 968/81*pi^2*pg1
          - 64/81*pi^2*pg1^2
          - 1600/243*pi^2*z3
          - 4348/729*pi^4
          + 128/243*pi^4*pg1
          - 28784/98415*pi^6
          )

       + aMS^3*nf*TF*CA^2 * (
          - 7341319/7776
          - 16/81*H5
          - 83/131220*pg5
          + 875/10368*pg3
          - 992651/38880*pg1
          + 30239/7776*pg1^2
          - 16/243*pg1^3
          + 55496/729*z5
          - 426809/2160*z3
          - 5876/1215*z3*pg1
          + 992651/58320*pi^2
          - 30239/5832*pi^2*pg1
          + 32/243*pi^2*pg1^2
          + 11752/3645*pi^2*z3
          + 52603/34992*pi^4
          - 64/729*pi^4*pg1
          + 14392/295245*pi^6
          )

       + aMS^3*nf*TF*CF*CA * (
          - 88615/162
          - 1/54*pg3
          - 106/27*pg1
          + 80*z5
          + 1070/3*z3
          + 40/9*z3*pg1
          + 212/81*pi^2
          - 80/27*pi^2*z3
          + 4/81*pi^4
          )

       + aMS^3*nf*TF*CF^2 * (
          + 286/9
          - 160*z5
          + 296/3*z3
          )

       + aMS^3*nf^2*TF^2*CA * (
          + 51421/243
          + 127/1458*pg3
          + 488/243*pg1
          - 16/27*pg1^2
          + 5872/81*z3
          - 976/729*pi^2
          + 64/81*pi^2*pg1
          - 1084/2187*pi^4
          )

       + aMS^3*nf^2*TF^2*CF * (
          + 14002/81
          - 416/3*z3
          )

       + aMS^3*nf^3*TF^3 * (
          - 8000/729
          )
       );

(**********************************************************)
XQQG = (

       + 1

       + aMS*CA * (
          + 331/36
          - 13/18*pg1
          + 13/27*pi^2
          )

       + aMS*CF * (
          - 4
          + 4/9*pg1
          - 8/27*pi^2
          )

       + aMS*nf*TF * (
          - 20/9
          )

       + aMS^2*CA^2 * (
          + 91073/648
          + 23/864*pg3
          - 25651/1296*pg1
          - 407/1296*pg1^2
          - 113/16*z3
          + 25651/1944*pi^2
          + 407/972*pi^2*pg1
          - 307/1458*pi^4
          )

       + aMS^2*CF*CA * (
          - 1513/18
          + 1/18*pg3
          + 527/81*pg1
          + 95/81*pg1^2
          + 2*z3
          - 1054/243*pi^2
          - 380/243*pi^2*pg1
          + 272/729*pi^4
          )

       + aMS^2*CF^2 * (
          + 11
          - 8/27*pg3
          + 46/3*pg1
          - 68/81*pg1^2
          + 56/3*z3
          - 92/9*pi^2
          + 272/243*pi^2*pg1
          + 304/729*pi^4
          )

       + aMS^2*nf*TF*CA * (
          - 5380/81
          - 1/27*pg3
          + 578/81*pg1
          - 28/3*z3
          - 1156/243*pi^2
          + 8/81*pi^4
          )

       + aMS^2*nf*TF*CF * (
          + 31/9
          - 232/81*pg1
          + 16*z3
          + 464/243*pi^2
          )

       + aMS^2*nf^2*TF^2 * (
          + 400/81
          )

       + aMS^3*TF^-1*NA^-1*dFA * (
          - 32
          + 4/8505*H6
          + 410/27*H5
          - 5669/699840*pg5
          + 5225/2592*pg3
          - 461/18*pg1
          - 3761/4374*pg1*pg3
          - 1559/72*pg1^2
          + 79/162*pg1^3
          + 583385/972*z5
          - 2026/9*z3
          + 1223/6*z3*pg1
          + 461/27*pi^2
          + 3761/6561*pi^2*pg3
          + 1559/54*pi^2*pg1
          - 79/81*pi^2*pg1^2
          - 1223/9*pi^2*z3
          - 14579/972*pi^4
          + 19310/6561*pi^4*pg1
          - 255623/196830*pi^6
          )

       + aMS^3*CA^3 * (
          + 63119633/23328
          - 1/51030*H6
          + 883/324*H5
          - 177091/16796160*pg5
          + 6255647/1492992*pg3
          - 152233363/311040*pg1
          + 99775/839808*pg1*pg3
          + 442969/41472*pg1^2
          - 2317/1728*pg1^3
          - 6408641/46656*z5
          - 54385157/103680*z3
          - 24031/3240*z3*pg1
          + 152233363/466560*pi^2
          - 99775/1259712*pi^2*pg3
          - 442969/31104*pi^2*pg1
          + 2317/864*pi^2*pg1^2
          + 24031/4860*pi^2*z3
          - 3597833/559872*pi^4
          - 331403/157464*pi^4*pg1
          + 5176703/4723920*pi^6
          )

       + aMS^3*CF*CA^2 * (
          - 220093/108
          - 2/8505*H6
          - 352/27*H5
          + 115673/2799360*pg5
          - 181067/46656*pg3
          + 109817/4860*pg1
          - 6727/34992*pg1*pg3
          - 132545/3888*pg1^2
          + 6097/972*pg1^3
          - 87763/972*z5
          + 436229/810*z3
          + 38807/1080*z3*pg1
          - 109817/7290*pi^2
          + 6727/52488*pi^2*pg3
          + 132545/2916*pi^2*pg1
          - 6097/486*pi^2*pg1^2
          - 38807/1620*pi^2*z3
          - 84023/17496*pi^4
          + 116473/13122*pi^4*pg1
          - 1078703/262440*pi^6
          )

       + aMS^3*CF^2*CA * (
          + 6715/12
          + 2/2835*H6
          + 1264/81*H5
          - 3349/29160*pg5
          + 13661/1944*pg3
          + 82364/135*pg1
          + 4/729*pg1*pg3
          + 26338/243*pg1^2
          - 3862/243*pg1^3
          + 875248/729*z5
          - 109802/135*z3
          + 2498/135*z3*pg1
          - 164728/405*pi^2
          - 8/2187*pi^2*pg3
          - 105352/729*pi^2*pg1
          + 7724/243*pi^2*pg1^2
          - 4996/405*pi^2*z3
          + 64369/2187*pi^4
          - 46376/2187*pi^4*pg1
          + 328948/32805*pi^6
          )

       + aMS^3*CF^3 * (
          - 353/3
          - 4/8505*H6
          - 160/27*H5
          + 991/10935*pg5
          - 2093/162*pg3
          - 2422/27*pg1
          + 292/2187*pg1*pg3
          - 7088/81*pg1^2
          + 2624/243*pg1^3
          - 269320/243*z5
          + 8836/9*z3
          - 272/9*z3*pg1
          + 4844/81*pi^2
          - 584/6561*pi^2*pg3
          + 28352/243*pi^2*pg1
          - 5248/243*pi^2*pg1^2
          + 544/27*pi^2*z3
          - 3236/729*pi^4
          + 92128/6561*pi^4*pg1
          - 234592/32805*pi^6
          )

       + aMS^3*nf*TF^-1*NA^-1*dFF * (
          + 64
          - 128/9*H5
          - 73/7290*pg5
          - 1255/243*pg3
          + 664/9*pg1
          + 892/27*pg1^2
          - 160/243*pg1^3
          + 17416/27*z3
          - 4864/81*z3*pg1
          - 1328/27*pi^2
          - 3568/81*pi^2*pg1
          + 320/243*pi^2*pg1^2
          + 9728/243*pi^2*z3
          + 20744/729*pi^4
          - 640/729*pi^4*pg1
          + 21584/32805*pi^6
          )

       + aMS^3*nf*TF*CA^2 * (
          - 1894481/972
          + 176/81*H5
          + 49/29160*pg5
          - 73417/23328*pg3
          + 3422747/9720*pg1
          + 13/972*pg1*pg3
          + 823/324*pg1^2
          + 20/729*pg1^3
          + 108872/729*z5
          + 28339/1620*z3
          + 24913/1215*z3*pg1
          - 3422747/14580*pi^2
          - 13/1458*pi^2*pg3
          - 823/243*pi^2*pg1
          - 40/729*pi^2*pg1^2
          - 49826/3645*pi^2*z3
          + 83293/8748*pi^4
          + 2/2187*pi^4*pg1
          - 6104/98415*pi^6
          )

       + aMS^3*nf*TF*CF*CA * (
          + 24343/81
          - 128/27*H5
          + 637/43740*pg5
          - 2381/1458*pg3
          - 73571/1215*pg1
          - 2/243*pg1*pg3
          - 6848/243*pg1^2
          + 128/81*pg1^3
          - 75656/243*z5
          + 210836/405*z3
          - 4288/135*z3*pg1
          + 147142/3645*pi^2
          + 4/729*pi^2*pg3
          + 27392/729*pi^2*pg1
          - 256/81*pi^2*pg1^2
          + 8576/405*pi^2*z3
          - 5956/729*pi^4
          + 1552/729*pi^4*pg1
          - 113768/98415*pi^6
          )

       + aMS^3*nf*TF*CF^2 * (
          + 694/9
          + 256/81*H5
          + 218/81*pg3
          - 4544/27*pg1
          + 2248/243*pg1^2
          - 51680/729*z5
          - 1144/9*z3
          + 704/81*z3*pg1
          + 9088/81*pi^2
          - 8992/729*pi^2*pg1
          - 1408/243*pi^2*z3
          - 6704/2187*pi^4
          )

       + aMS^3*nf^2*TF^2*CA * (
          + 84541/243
          + 265/729*pg3
          - 11120/243*pg1
          - 8/27*pg1^2
          + 4376/81*z3
          - 128/81*z3*pg1
          + 22240/729*pi^2
          + 32/81*pi^2*pg1
          + 256/243*pi^2*z3
          - 2408/2187*pi^4
          )

       + aMS^3*nf^2*TF^2*CF * (
          + 5458/81
          + 16/729*pg3
          + 3712/243*pg1
          - 11488/81*z3
          - 7424/729*pi^2
          - 128/2187*pi^4
          )

       + aMS^3*nf^3*TF^3 * (
          - 8000/729
          )
       );

(**********************************************************)
XGGG = (

       + 1

       + aMS*CA * (
          + 22/3
          + 23/54*pg1
          - 23/81*pi^2
          )

       + aMS*nf*TF * (
          - 8/3
          - 32/27*pg1
          + 64/81*pi^2
          )

       + aMS^2*CA^2 * (
          + 165131/1728
          - 427/1728*pg3
          + 997/81*pg1
          + 529/11664*pg1^2
          + 949/48*z3
          - 1994/243*pi^2
          - 529/8748*pi^2*pg1
          + 35645/52488*pi^4
          )

       + aMS^2*nf*TF*CA * (
          - 3433/54
          + 4/27*pg3
          - 1651/81*pg1
          - 184/729*pg1^2
          - 64/3*z3
          + 3302/243*pi^2
          + 736/2187*pi^2*pg1
          - 3328/6561*pi^4
          )

       + aMS^2*nf*TF*CF * (
          - 17
          - 32/9*pg1
          + 16*z3
          + 64/27*pi^2
          )

       + aMS^2*nf^2*TF^2 * (
          + 188/27
          + 448/81*pg1
          + 256/729*pg1^2
          - 896/243*pi^2
          - 1024/2187*pi^2*pg1
          + 1024/6561*pi^4
          )

       + aMS^3*CA^-1*NA^-1*dAA * (
          - 16/3
          - 11/51030*H6
          - 10969/324*H5
          + 24029/1399680*pg5
          - 63463/10368*pg3
          + 3737/360*pg1
          - 16399/52488*pg1*pg3
          - 7165/288*pg1^2
          - 11/24*pg1^3
          - 9589441/11664*z5
          + 775943/720*z3
          + 12499/360*z3*pg1
          - 3737/540*pi^2
          + 16399/78732*pi^2*pg3
          + 7165/216*pi^2*pg1
          + 11/12*pi^2*pg1^2
          - 12499/540*pi^2*z3
          + 20473/3888*pi^4
          + 8741/39366*pi^4*pg1
          - 1432711/1180980*pi^6
          )

       + aMS^3*CA^3 * (
          + 2118073429/1306368
          + 11/1224720*H6
          + 10969/7776*H5
          + 174635/26873856*pg5
          - 97309/13824*pg3
          + 975607781/3265920*pg1
          - 199571/5038848*pg1*pg3
          - 2349103/279936*pg1^2
          - 31/432*pg1^3
          - 19220801/279936*z5
          + 16349713/60480*z3
          + 4712699/181440*z3*pg1
          - 975607781/4898880*pi^2
          + 199571/7558272*pi^2*pg3
          + 2349103/209952*pi^2*pg1
          + 31/216*pi^2*pg1^2
          - 4712699/272160*pi^2*z3
          + 18947881/1259712*pi^4
          + 18779/1889568*pi^4*pg1
          - 7925221/22674816*pi^6
          )

       + aMS^3*nf*CA^-1*NA^-1*dFA * (
          + 32/3
          + 448/27*H5
          - 1649/43740*pg5
          + 1879/243*pg3
          - 136/45*pg1
          + 100/3*pg1^2
          + 16/81*pg1^3
          + 304768/243*z5
          - 218216/135*z3
          + 19232/405*z3*pg1
          + 272/135*pi^2
          - 400/9*pi^2*pg1
          - 32/81*pi^2*pg1^2
          - 38464/1215*pi^2*z3
          - 4232/729*pi^4
          + 64/243*pi^4*pg1
          + 165736/98415*pi^6
          )

       + aMS^3*nf*TF*CA^2 * (
          - 44336819/27216
          - 56/81*H5
          + 46039/2099520*pg5
          + 6097/2916*pg3
          - 4393589/11340*pg1
          + 173/972*pg1*pg3
          - 69919/2916*pg1^2
          + 625/243*pg1^3
          - 200852/729*z5
          - 7959661/22680*z3
          - 611146/8505*z3*pg1
          + 4393589/17010*pi^2
          - 173/1458*pi^2*pg3
          + 69919/2187*pi^2*pg1
          - 1250/243*pi^2*pg1^2
          + 1222292/25515*pi^2*z3
          - 106501/6561*pi^4
          + 718/243*pi^4*pg1
          - 861667/590490*pi^6
          )

       + aMS^3*nf*TF*CF*CA * (
          - 43772/81
          - 83/8748*pg5
          + 305/162*pg3
          - 67132/405*pg1
          + 2354/243*pg1^2
          - 80/81*pg1^3
          + 15928/81*z5
          + 4528/15*z3
          + 9712/135*z3*pg1
          + 134264/1215*pi^2
          - 9416/729*pi^2*pg1
          + 160/81*pi^2*pg1^2
          - 19424/405*pi^2*z3
          - 1564/2187*pi^4
          - 320/243*pi^4*pg1
          + 14392/19683*pi^6
          )

       + aMS^3*nf*TF*CF^2 * (
          + 232/9
          + 16/9*pg1
          - 160*z5
          + 296/3*z3
          - 32/27*pi^2
          )

       + aMS^3*nf^2*TF^2*CA * (
          + 654718/1701
          - 365/486*pg3
          + 1519556/8505*pg1
          - 64/729*pg1*pg3
          + 1442/243*pg1^2
          - 128/27*z5
          + 85268/945*z3
          + 49408/945*z3*pg1
          - 3039112/25515*pi^2
          + 128/2187*pi^2*pg3
          - 5768/729*pi^2*pg1
          - 98816/2835*pi^2*z3
          + 10148/2187*pi^4
          + 512/2187*pi^4*pg1
          - 1024/6561*pi^6
          )

       + aMS^3*nf^2*TF^2*CF * (
          + 13930/81
          - 16/81*pg3
          + 7264/81*pg1
          + 512/243*pg1^2
          - 1120/9*z3
          - 512/9*z3*pg1
          - 14528/243*pi^2
          - 2048/729*pi^2*pg1
          + 1024/27*pi^2*z3
          + 3200/2187*pi^4
          )

       + aMS^3*nf^3*TF^3 * (
          - 13040/729
          - 14080/729*pg1
          - 5120/2187*pg1^2
          + 28160/2187*pi^2
          + 20480/6561*pi^2*pg1
          - 20480/19683*pi^4
          )
       );



(**********************************************************)
(*                                                        *)
(*                    beta-functions                      *)
(*                                                        *)
(**********************************************************)
betaCCG = (

       + aCCG^2*CA * (
          - 11/3
          )

       + aCCG^2*nf*TF * (
          + 4/3
          )

       + aCCG^3*CA^2 * (
          - 34/3
          )

       + aCCG^3*nf*TF*CA * (
          + 20/3
          )

       + aCCG^3*nf*TF*CF * (
          + 4
          )

       + aCCG^4*CA^3 * (
          - 18107/144
          + 407/3456*pg3
          + 19/54*pg1
          + 275/5184*pg1^2
          - 869/144*z3
          - 19/81*pi^2
          - 275/3888*pi^2*pg1
          - 847/2916*pi^4
          )

       + aCCG^4*nf*TF*CA^2 * (
          + 3751/36
          - 37/864*pg3
          - 59/54*pg1
          - 25/1296*pg1^2
          + 1487/36*z3
          + 59/81*pi^2
          + 25/972*pi^2*pg1
          + 77/729*pi^4
          )

       + aCCG^4*nf*TF*CF*CA * (
          + 605/9
          - 5/9*pg1
          - 176/3*z3
          + 10/27*pi^2
          )

       + aCCG^4*nf*TF*CF^2 * (
          - 2
          )

       + aCCG^4*nf^2*TF^2*CA * (
          - 44/3
          + 2/9*pg1
          - 128/9*z3
          - 4/27*pi^2
          )

       + aCCG^4*nf^2*TF^2*CF * (
          - 184/9
          + 64/3*z3
          )

       + aCCG^5*NA^-1*dAA * (
          + 80/9
          + 11/181440*H6
          + 33539/972*H5
          + 3261907/67184640*pg5
          + 115753/186624*pg3
          - 74569/864*pg1
          + 4169/23328*pg1*pg3
          - 411983/5184*pg1^2
          + 260359/23328*pg1^3
          + 8575325/34992*z5
          - 2070431/2592*z3
          - 46981/486*z3*pg1
          + 74569/1296*pi^2
          - 4169/34992*pi^2*pg3
          + 411983/3888*pi^2*pg1
          - 260359/11664*pi^2*pg1^2
          + 46981/729*pi^2*z3
          - 2587651/69984*pi^4
          + 84007/5832*pi^4*pg1
          - 98887591/18895680*pi^6
          )

       + aCCG^5*CA^4 * (
          - 20996933/10368
          - 11/4354560*H6
          - 33539/23328*H5
          - 37690807/1612431360*pg5
          + 5233415/2239488*pg3
          - 14267129/155520*pg1
          - 99913/1119744*pg1*pg3
          + 5157/128*pg1^2
          - 569327/559872*pg1^3
          + 407260931/419904*z5
          + 23876501/77760*z3
          - 4715227/233280*z3*pg1
          + 14267129/233280*pi^2
          + 99913/1679616*pi^2*pg3
          - 1719/32*pi^2*pg1
          + 569327/279936*pi^2*pg1^2
          + 4715227/349920*pi^2*z3
          + 9804397/839808*pi^4
          - 234707/209952*pi^4*pg1
          + 554681611/453496320*pi^6
          )

       + aCCG^5*nf*NA^-1*dFA * (
          - 512/9
          - 2816/81*H5
          - 913/32805*pg5
          - 3971/729*pg3
          + 2200/27*pg1
          + 5324/81*pg1^2
          - 704/243*pg1^3
          - 360800/729*z5
          + 140936/81*z3
          - 17600/243*z3*pg1
          - 4400/81*pi^2
          - 21296/243*pi^2*pg1
          + 1408/243*pi^2*pg1^2
          + 35200/729*pi^2*z3
          + 95656/2187*pi^4
          - 2816/729*pi^4*pg1
          + 633248/295245*pi^6
          )

       + aCCG^5*nf*TF*CA^-1*NA^-1*dAA * (
          - 1/45360*H6
          - 3049/243*H5
          - 296537/16796160*pg5
          - 10523/46656*pg3
          + 6779/216*pg1
          - 379/5832*pg1*pg3
          + 37453/1296*pg1^2
          - 23669/5832*pg1^3
          - 779575/8748*z5
          + 132925/648*z3
          + 8542/243*z3*pg1
          - 6779/324*pi^2
          + 379/8748*pi^2*pg3
          - 37453/972*pi^2*pg1
          + 23669/2916*pi^2*pg1^2
          - 17084/729*pi^2*z3
          + 235241/17496*pi^4
          - 7637/1458*pi^4*pg1
          + 8989781/4723920*pi^6
          )

       + aCCG^5*nf*TF*CA^3 * (
          + 5571977/2592
          + 1/1088640*H6
          + 11497/5832*H5
          + 5296261/403107840*pg5
          + 56855/559872*pg3
          + 3712913/38880*pg1
          + 9083/279936*pg1*pg3
          - 333167/7776*pg1^2
          + 119341/139968*pg1^3
          - 95627497/104976*z5
          - 2389717/19440*z3
          + 596209/58320*z3*pg1
          - 3712913/58320*pi^2
          - 9083/419904*pi^2*pg3
          + 333167/5832*pi^2*pg1
          - 119341/69984*pi^2*pg1^2
          - 596209/87480*pi^2*z3
          - 4054859/209952*pi^4
          + 55129/52488*pi^4*pg1
          - 90953473/113374080*pi^6
          )

       + aCCG^5*nf*TF*CF*CA^2 * (
          + 56009/36
          + 11/81*pg3
          - 4411/162*pg1
          + 25/324*pg1^2
          - 1760/3*z5
          - 4844/9*z3
          + 440/27*z3*pg1
          + 4411/243*pi^2
          - 25/243*pi^2*pg1
          - 880/81*pi^2*z3
          - 239/729*pi^4
          )

       + aCCG^5*nf*TF*CF^2*CA * (
          - 491/9
          + 5/9*pg1
          + 3520/3*z5
          - 2288/3*z3
          - 10/27*pi^2
          )

       + aCCG^5*nf*TF*CF^3 * (
          - 46
          )

       + aCCG^5*nf^2*NA^-1*dFF * (
          + 704/9
          - 512/3*z3
          )

       + aCCG^5*nf^2*TF*CA^-1*NA^-1*dFA * (
          + 1024/81*H5
          + 332/32805*pg5
          + 1444/729*pg3
          - 800/27*pg1
          - 1936/81*pg1^2
          + 256/243*pg1^3
          + 131200/729*z5
          - 34912/81*z3
          + 6400/243*z3*pg1
          + 1600/81*pi^2
          + 7744/243*pi^2*pg1
          - 512/243*pi^2*pg1^2
          - 12800/729*pi^2*z3
          - 34784/2187*pi^4
          + 1024/729*pi^4*pg1
          - 230272/295245*pi^6
          )

       + aCCG^5*nf^2*TF^2*CA^2 * (
          - 180623/324
          - 128/243*H5
          - 166/98415*pg5
          - 34457/34992*pg3
          - 156557/4860*pg1
          + 14207/972*pg1^2
          - 128/729*pg1^3
          + 443968/2187*z5
          - 113647/2430*z3
          - 3808/3645*z3*pg1
          + 156557/7290*pi^2
          - 14207/729*pi^2*pg1
          + 256/729*pi^2*pg1^2
          + 7616/10935*pi^2*z3
          + 119699/13122*pi^4
          - 512/2187*pi^4*pg1
          + 115136/885735*pi^6
          )

       + aCCG^5*nf^2*TF^2*CF*CA * (
          - 9088/9
          - 4/81*pg3
          + 712/81*pg1
          + 640/3*z5
          + 3664/9*z3
          - 160/27*z3*pg1
          - 1424/243*pi^2
          + 320/81*pi^2*z3
          + 32/243*pi^4
          )

       + aCCG^5*nf^2*TF^2*CF^2 * (
          + 232/9
          - 1280/3*z5
          + 1024/3*z3
          )

       + aCCG^5*nf^3*TF^3*CA * (
          + 2384/81
          + 508/2187*pg3
          + 688/243*pg1
          - 128/81*pg1^2
          + 896/243*z3
          - 1376/729*pi^2
          + 512/243*pi^2*pg1
          - 8672/6561*pi^4
          )

       + aCCG^5*nf^3*TF^3*CF * (
          + 128
          - 256/3*z3
          )
          );

(**********************************************************)
betaQQG = (

       + aQQG^2*CA * (
          - 11/3
          )

       + aQQG^2*nf*TF * (
          + 4/3
          )

       + aQQG^3*CA^2 * (
          - 34/3
          )

       + aQQG^3*nf*TF*CA * (
          + 20/3
          )

       + aQQG^3*nf*TF*CF * (
          + 4
          )

       + aQQG^4*CA^3 * (
          - 2465/16
          - 253/2592*pg3
          + 20335/1296*pg1
          + 3971/1296*pg1^2
          + 1243/48*z3
          - 20335/1944*pi^2
          - 3971/972*pi^2*pg1
          + 2365/1458*pi^4
          )

       + aQQG^4*CF*CA^2 * (
          - 41/6
          - 11/54*pg3
          + 97/3*pg1
          - 539/81*pg1^2
          - 22/3*z3
          - 194/9*pi^2
          + 2156/243*pi^2*pg1
          - 1760/729*pi^4
          )

       + aQQG^4*CF^2*CA * (
          + 55/3
          + 88/81*pg3
          - 1870/27*pg1
          + 308/81*pg1^2
          - 616/9*z3
          + 3740/81*pi^2
          - 1232/243*pi^2*pg1
          - 880/729*pi^4
          )

       + aQQG^4*nf*TF*CA^2 * (
          + 4835/36
          + 37/216*pg3
          - 5917/324*pg1
          - 361/324*pg1^2
          + 893/36*z3
          + 5917/486*pi^2
          + 361/243*pi^2*pg1
          - 694/729*pi^4
          )

       + aQQG^4*nf*TF*CF*CA * (
          + 461/9
          + 2/27*pg3
          - 182/27*pg1
          + 196/81*pg1^2
          - 56*z3
          + 364/81*pi^2
          - 784/243*pi^2*pg1
          + 640/729*pi^4
          )

       + aQQG^4*nf*TF*CF^2 * (
          + 22/3
          - 32/81*pg3
          + 632/27*pg1
          - 112/81*pg1^2
          + 224/9*z3
          - 1264/81*pi^2
          + 448/243*pi^2*pg1
          + 320/729*pi^4
          )

       + aQQG^4*nf^2*TF^2*CA * (
          - 226/9
          - 4/81*pg3
          + 424/81*pg1
          - 112/9*z3
          - 848/243*pi^2
          + 32/243*pi^4
          )

       + aQQG^4*nf^2*TF^2*CF * (
          - 136/9
          - 32/27*pg1
          + 64/3*z3
          + 64/81*pi^2
          )

       + aQQG^5*TF^-1*CA*NA^-1*dFA * (
          + 704/3
          - 88/25515*H6
          - 9020/81*H5
          + 62359/1049760*pg5
          - 57475/3888*pg3
          + 5071/27*pg1
          + 41371/6561*pg1*pg3
          + 17149/108*pg1^2
          - 869/243*pg1^3
          - 6417235/1458*z5
          + 44572/27*z3
          - 13453/9*z3*pg1
          - 10142/81*pi^2
          - 82742/19683*pi^2*pg3
          - 17149/81*pi^2*pg1
          + 1738/243*pi^2*pg1^2
          + 26906/27*pi^2*z3
          + 160369/1458*pi^4
          - 424820/19683*pi^4*pg1
          + 2811853/295245*pi^6
          )

       + aQQG^5*NA^-1*dAA * (
          + 80/9
          - 704/3*z3
          )

       + aQQG^5*CA^4 * (
          - 4028365/1296
          + 11/76545*H6
          - 9713/486*H5
          + 1948001/25194240*pg5
          - 56753125/2239488*pg3
          + 5859277/51840*pg1
          - 1630343/1259712*pg1*pg3
          - 8267873/186624*pg1^2
          + 1424027/69984*pg1^3
          + 70495051/69984*z5
          + 376823227/155520*z3
          + 3238829/19440*z3*pg1
          - 5859277/77760*pi^2
          + 1630343/1889568*pi^2*pg3
          + 8267873/139968*pi^2*pg1
          - 1424027/34992*pi^2*pg1^2
          - 3238829/29160*pi^2*z3
          + 13405793/279936*pi^4
          + 7223293/236196*pi^4*pg1
          - 84348253/7085880*pi^6
          )

       + aQQG^5*CF*CA^3 * (
          + 93215/108
          + 44/25515*H6
          + 7744/81*H5
          - 1272403/4199040*pg5
          + 2614249/69984*pg3
          + 1822688/1215*pg1
          + 41327/52488*pg1*pg3
          + 3363695/5832*pg1^2
          - 18931/243*pg1^3
          + 965393/1458*z5
          - 7103723/2430*z3
          - 590227/1620*z3*pg1
          - 3645376/3645*pi^2
          - 41327/78732*pi^2*pg3
          - 3363695/4374*pi^2*pg1
          + 37862/243*pi^2*pg1^2
          + 590227/2430*pi^2*z3
          + 1371047/8748*pi^4
          - 2085875/19683*pi^4*pg1
          + 1683517/43740*pi^6
          )

       + aQQG^5*CF^2*CA^2 * (
          - 10223/9
          - 44/8505*H6
          - 27808/243*H5
          + 36839/43740*pg5
          - 339295/2916*pg3
          - 386588/405*pg1
          + 11396/2187*pg1*pg3
          - 116884/81*pg1^2
          + 107624/729*pg1^3
          - 19255456/2187*z5
          + 3873584/405*z3
          - 167156/405*z3*pg1
          + 773176/1215*pi^2
          - 22792/6561*pi^2*pg3
          + 467536/243*pi^2*pg1
          - 215248/729*pi^2*pg1^2
          + 334312/1215*pi^2*z3
          - 724018/2187*pi^4
          + 1200320/6561*pi^4*pg1
          - 7224536/98415*pi^6
          )

       + aQQG^5*CF^3*CA * (
          + 7502/9
          + 88/25515*H6
          + 3520/81*H5
          - 21802/32805*pg5
          + 29359/243*pg3
          - 72644/81*pg1
          - 25432/6561*pg1*pg3
          + 218768/243*pg1^2
          - 193952/2187*pg1^3
          + 5925040/729*z5
          - 238744/27*z3
          + 10912/27*z3*pg1
          + 145288/243*pi^2
          + 50864/19683*pi^2*pg3
          - 875072/729*pi^2*pg1
          + 387904/2187*pi^2*pg1^2
          - 21824/81*pi^2*z3
          + 170456/2187*pi^4
          - 2123968/19683*pi^4*pg1
          + 14793152/295245*pi^6
          )

       + aQQG^5*nf*TF^-1*CA*NA^-1*dFF * (
          - 1408/3
          + 2816/27*H5
          + 803/10935*pg5
          + 27610/729*pg3
          - 14608/27*pg1
          - 19624/81*pg1^2
          + 3520/729*pg1^3
          - 383152/81*z3
          + 107008/243*z3*pg1
          + 29216/81*pi^2
          + 78496/243*pi^2*pg1
          - 7040/729*pi^2*pg1^2
          - 214016/729*pi^2*z3
          - 456368/2187*pi^4
          + 14080/2187*pi^4*pg1
          - 474848/98415*pi^6
          )

       + aQQG^5*nf*NA^-1*dFA * (
          - 1280/9
          + 32/25515*H6
          + 3280/81*H5
          - 5669/262440*pg5
          + 5225/972*pg3
          - 1844/27*pg1
          - 15044/6561*pg1*pg3
          - 1559/27*pg1^2
          + 316/243*pg1^3
          + 1166770/729*z5
          - 1232/27*z3
          + 4892/9*z3*pg1
          + 3688/81*pi^2
          + 30088/19683*pi^2*pg3
          + 6236/81*pi^2*pg1
          - 632/243*pi^2*pg1^2
          - 9784/27*pi^2*z3
          - 29158/729*pi^4
          + 154480/19683*pi^4*pg1
          - 1022492/295245*pi^6
          )

       + aQQG^5*nf*TF*CA^3 * (
          + 290525/81
          - 4/76545*H6
          - 26/3*H5
          - 254707/6298560*pg5
          + 13157695/559872*pg3
          - 18580253/38880*pg1
          + 302653/314928*pg1*pg3
          - 2249533/46656*pg1^2
          - 132977/17496*pg1^3
          - 8523371/5832*z5
          - 100915921/38880*z3
          - 913501/14580*z3*pg1
          + 18580253/58320*pi^2
          - 302653/472392*pi^2*pg3
          + 2249533/34992*pi^2*pg1
          + 132977/8748*pi^2*pg1^2
          + 913501/21870*pi^2*z3
          - 5885587/69984*pi^4
          - 749723/59049*pi^4*pg1
          + 10327031/1771470*pi^6
          )

       + aQQG^5*nf*TF*CF*CA^2 * (
          + 25489/36
          - 16/25515*H6
          + 1187/349920*pg5
          - 6209/5832*pg3
          - 388301/405*pg1
          - 7717/13122*pg1*pg3
          - 10859/1458*pg1^2
          + 452/27*pg1^3
          + 165434/81*z5
          + 517718/405*z3
          + 299/15*z3*pg1
          + 776602/1215*pi^2
          + 7717/19683*pi^2*pg3
          + 21718/2187*pi^2*pg1
          - 904/27*pi^2*pg1^2
          - 598/45*pi^2*z3
          - 3091/6561*pi^4
          + 470212/19683*pi^4*pg1
          - 1819453/295245*pi^6
          )

       + aQQG^5*nf*TF*CF^2*CA * (
          + 2077/3
          + 16/8505*H6
          + 4480/243*H5
          - 3349/10935*pg5
          + 27017/729*pg3
          + 321302/405*pg1
          - 4144/2187*pg1*pg3
          + 118384/243*pg1^2
          - 39136/729*pg1^3
          + 8138944/2187*z5
          - 1986736/405*z3
          + 294992/1215*z3*pg1
          - 642604/1215*pi^2
          + 8288/6561*pi^2*pg3
          - 473536/729*pi^2*pg1
          + 78272/729*pi^2*pg1^2
          - 589984/3645*pi^2*z3
          + 28600/243*pi^4
          - 436480/6561*pi^4*pg1
          + 2627104/98415*pi^6
          )

       + aQQG^5*nf*TF*CF^3 * (
          - 2710/9
          - 32/25515*H6
          - 1280/81*H5
          + 7928/32805*pg5
          - 10676/243*pg3
          + 25408/81*pg1
          + 9248/6561*pg1*pg3
          - 79360/243*pg1^2
          + 70528/2187*pg1^3
          - 2154560/729*z5
          + 86816/27*z3
          - 3968/27*z3*pg1
          - 50816/243*pi^2
          - 18496/19683*pi^2*pg3
          + 317440/729*pi^2*pg1
          - 141056/2187*pi^2*pg1^2
          + 7936/81*pi^2*z3
          - 61216/2187*pi^4
          + 772352/19683*pi^4*pg1
          - 5379328/295245*pi^6
          )

       + aQQG^5*nf^2*NA^-1*dFF * (
          + 2240/9
          - 1024/27*H5
          - 292/10935*pg5
          - 10040/729*pg3
          + 5312/27*pg1
          + 7136/81*pg1^2
          - 1280/729*pg1^3
          + 125504/81*z3
          - 38912/243*z3*pg1
          - 10624/81*pi^2
          - 28544/243*pi^2*pg1
          + 2560/729*pi^2*pg1^2
          + 77824/729*pi^2*z3
          + 165952/2187*pi^4
          - 5120/2187*pi^4*pg1
          + 172672/98415*pi^6
          )

       + aQQG^5*nf^2*TF^2*CA^2 * (
          - 97843/81
          + 1408/243*H5
          + 49/10935*pg5
          - 52925/8748*pg3
          + 278069/1215*pg1
          - 130/729*pg1*pg3
          + 18988/729*pg1^2
          + 160/2187*pg1^3
          + 870976/2187*z5
          + 781048/1215*z3
          + 44984/3645*z3*pg1
          - 556138/3645*pi^2
          + 260/2187*pi^2*pg3
          - 75952/2187*pi^2*pg1
          - 320/2187*pi^2*pg1^2
          - 89968/10935*pi^2*z3
          + 181802/6561*pi^4
          + 3760/6561*pi^4*pg1
          - 161152/295245*pi^6
          )

       + aQQG^5*nf^2*TF^2*CF*CA * (
          - 5900/9
          - 1024/81*H5
          + 1274/32805*pg5
          - 3436/729*pg3
          + 17656/135*pg1
          + 80/729*pg1*pg3
          - 53504/729*pg1^2
          + 1024/243*pg1^3
          - 605248/729*z5
          + 63296/405*z3
          + 16576/405*z3*pg1
          - 35312/405*pi^2
          - 160/2187*pi^2*pg3
          + 214016/2187*pi^2*pg1
          - 2048/243*pi^2*pg1^2
          - 33152/1215*pi^2*z3
          - 131552/6561*pi^4
          + 11648/2187*pi^4*pg1
          - 841024/295245*pi^6
          )

       + aQQG^5*nf^2*TF^2*CF^2 * (
          - 760/9
          + 2048/243*H5
          + 464/243*pg3
          - 12736/81*pg1
          + 3136/243*pg1^2
          - 413440/2187*z5
          + 5248/9*z3
          - 8192/243*z3*pg1
          + 25472/243*pi^2
          - 12544/729*pi^2*pg1
          + 16384/729*pi^2*z3
          + 1408/2187*pi^4
          )

       + aQQG^5*nf^3*TF^3*CA * (
          + 9344/81
          + 680/2187*pg3
          - 640/27*pg1
          - 64/81*pg1^2
          - 5312/243*z3
          - 1024/243*z3*pg1
          + 1280/81*pi^2
          + 256/243*pi^2*pg1
          + 2048/729*pi^2*z3
          - 7744/6561*pi^4
          )

       + aQQG^5*nf^3*TF^3*CF * (
          + 2048/27
          + 128/2187*pg3
          + 1792/243*pg1
          - 22784/243*z3
          - 3584/729*pi^2
          - 1024/6561*pi^4
          )
          );

(**********************************************************)
betaGGG = (

       + aGGG^2*CA * (
          - 11/3
          )

       + aGGG^2*nf*TF * (
          + 4/3
          )

       + aGGG^3*CA^2 * (
          - 34/3
          )

       + aGGG^3*nf*TF*CA * (
          + 20/3
          )

       + aGGG^3*nf*TF*CF * (
          + 4
          )

       + aGGG^4*CA^3 * (
          - 637657/5184
          + 4697/5184*pg3
          - 4228/243*pg1
          + 5819/11664*pg1^2
          - 10439/144*z3
          + 8456/729*pi^2
          - 5819/8748*pi^2*pg1
          - 115181/52488*pi^4
          )

       + aGGG^4*nf*TF*CA^2 * (
          + 51281/432
          - 377/432*pg3
          - 149/27*pg1
          - 2875/972*pg1^2
          + 1255/12*z3
          + 298/81*pi^2
          + 2875/729*pi^2*pg1
          + 4429/4374*pi^4
          )

       + aGGG^4*nf*TF*CF*CA * (
          + 502/9
          + 34/3*pg1
          - 176/3*z3
          - 68/9*pi^2
          )

       + aGGG^4*nf*TF*CF^2 * (
          - 2
          )

       + aGGG^4*nf^2*TF^2*CA * (
          - 544/27
          + 16/81*pg3
          + 796/81*pg1
          + 1184/243*pg1^2
          - 256/9*z3
          - 1592/243*pi^2
          - 4736/729*pi^2*pg1
          + 3584/2187*pi^4
          )

       + aGGG^4*nf^2*TF^2*CF * (
          - 152/9
          + 64/3*z3
          )

       + aGGG^4*nf^3*TF^3 * (
          - 16/81
          - 256/243*pg1
          - 1024/729*pg1^2
          + 512/729*pi^2
          + 4096/2187*pi^2*pg1
          - 4096/6561*pi^4
          )

       + aGGG^5*NA^-1*dAA * (
          + 48
          + 121/76545*H6
          + 120659/486*H5
          - 264319/2099520*pg5
          + 698093/15552*pg3
          - 41107/540*pg1
          + 180389/78732*pg1*pg3
          + 78815/432*pg1^2
          + 121/36*pg1^3
          + 105483851/17496*z5
          - 8788813/1080*z3
          - 137489/540*z3*pg1
          + 41107/810*pi^2
          - 180389/118098*pi^2*pg3
          - 78815/324*pi^2*pg1
          - 121/18*pi^2*pg1^2
          + 137489/810*pi^2*z3
          - 225203/5832*pi^4
          - 96151/59049*pi^4*pg1
          + 15759821/1771470*pi^6
          )

       + aGGG^5*CA^4 * (
          - 4703182895/1959552
          - 121/1837080*H6
          - 120659/11664*H5
          - 1920985/40310784*pg5
          + 243727/20736*pg3
          - 26251894/76545*pg1
          - 15305741/7558272*pg1*pg3
          + 51900053/419904*pg1^2
          - 172007/944784*pg1^3
          + 211428811/419904*z5
          + 109965757/90720*z3
          - 1419319/272160*z3*pg1
          + 52503788/229635*pi^2
          + 15305741/11337408*pi^2*pg3
          - 51900053/314928*pi^2*pg1
          + 172007/472392*pi^2*pg1^2
          + 1419319/408240*pi^2*z3
          + 44574445/1889568*pi^4
          + 4872571/944784*pi^4*pg1
          - 137078315/102036672*pi^6
          )

       + aGGG^5*nf*NA^-1*dFA * (
          - 1216/9
          - 9856/81*H5
          + 18139/65610*pg5
          - 41338/729*pg3
          + 2992/135*pg1
          - 2200/9*pg1^2
          - 352/243*pg1^3
          - 6704896/729*z5
          + 5025392/405*z3
          - 423104/1215*z3*pg1
          - 5984/405*pi^2
          + 8800/27*pi^2*pg1
          + 704/243*pi^2*pg1^2
          + 846208/3645*pi^2*z3
          + 93104/2187*pi^4
          - 1408/729*pi^4*pg1
          - 3646192/295245*pi^6
          )

       + aGGG^5*nf*TF*CA^-1*NA^-1*dAA * (
          - 128/9
          - 44/76545*H6
          - 21938/243*H5
          + 24029/524880*pg5
          - 63463/3888*pg3
          + 3737/135*pg1
          - 16399/19683*pg1*pg3
          - 7165/108*pg1^2
          - 11/9*pg1^3
          - 9589441/4374*z5
          + 775943/270*z3
          + 12499/135*z3*pg1
          - 7474/405*pi^2
          + 32798/59049*pi^2*pg3
          + 7165/81*pi^2*pg1
          + 22/9*pi^2*pg1^2
          - 24998/405*pi^2*z3
          + 20473/1458*pi^4
          + 34964/59049*pi^4*pg1
          - 2865422/885735*pi^6
          )

       + aGGG^5*nf*TF*CA^3 * (
          + 1689301489/489888
          + 11/459270*H6
          + 25753/2916*H5
          - 7229689/50388480*pg5
          + 2630129/139968*pg3
          - 39007291/76545*pg1
          + 13722871/1889568*pg1*pg3
          - 6872311/104976*pg1^2
          - 3042803/236196*pg1^3
          + 192878911/104976*z5
          - 170939039/68040*z3
          - 38080177/204120*z3*pg1
          + 78014582/229635*pi^2
          - 13722871/2834352*pi^2*pg3
          + 6872311/78732*pi^2*pg1
          + 3042803/118098*pi^2*pg1^2
          + 38080177/306180*pi^2*z3
          - 37415783/472392*pi^4
          - 8631361/236196*pi^4*pg1
          + 2979466613/127545840*pi^6
          )

       + aGGG^5*nf*TF*CF*CA^2 * (
          + 86845/81
          + 913/13122*pg5
          - 3355/243*pg3
          + 197728/405*pg1
          - 75547/729*pg1^2
          + 1760/243*pg1^3
          - 350416/243*z5
          + 6608/15*z3
          - 152944/405*z3*pg1
          - 395456/1215*pi^2
          + 302188/2187*pi^2*pg1
          - 3520/243*pi^2*pg1^2
          + 305888/1215*pi^2*z3
          - 60628/6561*pi^4
          + 7040/729*pi^4*pg1
          - 316624/59049*pi^6
          )

       + aGGG^5*nf*TF*CF^2*CA * (
          - 4
          - 34/3*pg1
          + 3520/3*z5
          - 2288/3*z3
          + 68/9*pi^2
          )

       + aGGG^5*nf*TF*CF^3 * (
          - 46
          )

       + aGGG^5*nf^2*NA^-1*dFF * (
          + 704/9
          - 512/3*z3
          )

       + aGGG^5*nf^2*TF*CA^-1*NA^-1*dFA * (
          + 256/9
          + 3584/81*H5
          - 3298/32805*pg5
          + 15032/729*pg3
          - 1088/135*pg1
          + 800/9*pg1^2
          + 128/243*pg1^3
          + 2438144/729*z5
          - 1745728/405*z3
          + 153856/1215*z3*pg1
          + 2176/405*pi^2
          - 3200/27*pi^2*pg1
          - 256/243*pi^2*pg1^2
          - 307712/3645*pi^2*z3
          - 33856/2187*pi^4
          + 512/729*pi^4*pg1
          + 1325888/295245*pi^6
          )

       + aGGG^5*nf^2*TF^2*CA^2 * (
          - 12332653/10206
          - 448/243*H5
          + 46039/787320*pg5
          - 25306/2187*pg3
          + 13166434/25515*pg1
          - 12230/2187*pg1*pg3
          + 62710/2187*pg1^2
          - 231160/19683*pg1^3
          - 1530784/2187*z5
          + 11077151/8505*z3
          + 6158368/25515*z3*pg1
          - 26332868/76545*pi^2
          + 24460/6561*pi^2*pg3
          - 250840/6561*pi^2*pg1
          + 462320/19683*pi^2*pg1^2
          - 12316736/76545*pi^2*z3
          + 858184/19683*pi^4
          - 44080/59049*pi^4*pg1
          - 24352484/2657205*pi^6
          )

       + aGGG^5*nf^2*TF^2*CF*CA * (
          - 60052/81
          - 166/6561*pg5
          + 524/81*pg3
          - 81712/405*pg1
          + 81040/729*pg1^2
          - 640/243*pg1^3
          + 127424/243*z5
          - 28288/135*z3
          + 55616/405*z3*pg1
          + 163424/1215*pi^2
          - 324160/2187*pi^2*pg1
          + 1280/243*pi^2*pg1^2
          - 111232/1215*pi^2*z3
          + 210976/6561*pi^4
          - 2560/729*pi^4*pg1
          + 115136/59049*pi^6
          )

       + aGGG^5*nf^2*TF^2*CF^2 * (
          + 8
          - 1280/3*z5
          + 1024/3*z3
          )

       + aGGG^5*nf^3*TF^3*CA * (
          + 1703768/15309
          + 844/729*pg3
          - 6470896/76545*pg1
          + 2560/2187*pg1*pg3
          + 79760/6561*pg1^2
          + 1254400/59049*pg1^3
          - 1024/81*z5
          - 608096/2835*z3
          - 59392/945*z3*pg1
          + 12941792/229635*pi^2
          - 5120/6561*pi^2*pg3
          - 319040/19683*pi^2*pg1
          - 2508800/59049*pi^2*pg1^2
          + 118784/2835*pi^2*z3
          + 136736/59049*pi^4
          + 4464640/177147*pi^4*pg1
          - 6717440/1594323*pi^6
          )

       + aGGG^5*nf^3*TF^3*CF * (
          + 7552/81
          - 128/243*pg3
          + 1280/81*pg1
          - 16384/729*pg1^2
          + 256/27*z3
          - 2560/243*pi^2
          + 65536/2187*pi^2*pg1
          - 56320/6561*pi^4
          )

       + aGGG^5*nf^4*TF^4 * (
          - 640/2187
          - 5120/2187*pg1
          - 40960/6561*pg1^2
          - 327680/59049*pg1^3
          + 10240/6561*pi^2
          + 163840/19683*pi^2*pg1
          + 655360/59049*pi^2*pg1^2
          - 163840/59049*pi^4
          - 1310720/177147*pi^4*pg1
          + 2621440/1594323*pi^6
          )
          );
(**********************************************************)
(*                    End of file                         *)
(**********************************************************)

==> anc/subsGPL.m <==
subsGPL = {

    pi -> Pi,
    z3 -> Zeta[3],
    z5 -> Zeta[5],
    pg1 -> PolyGamma[1,1/3],
    pg3 -> PolyGamma[3,1/3],
    pg5 -> PolyGamma[5,1/3],
    
    H5 -> -gi[r2]^3*gi[0, r2] + 27*gi[0, r2]*gi[0, 1, r4] - 
    3*gi[r2]*gi[0, 0, 0, r2] + 7*gi[r2]^2*gr[0, 0, 1] + 
    18*gr[0, 0, 1, r2, r4],

    H6 -> 245277*gi[r2]^6 - 15120*gi[r2]^2*gi[0, r2]^2 + 
    143640*gi[r2]^3*gi[0, 1, r4] + 226800*gi[r2]*gi[0, 0, 0, 1, r2] + 
    147420*gi[r2]*gi[0, 0, 0, 1, r4] - 95760*gi[r2]^3*gi[0, r2]*gr[r4] + 
    30240*gi[r2]*gi[0, 0, 0, r2]*gr[r4] - 90720*gi[r2]^4*gr[r4]^2 + 
    48720*gi[r2]*gi[0, r2]*gr[0, 0, 1] + 119840*gr[0, 0, 1]^2 - 
    22680*gi[r2]^2*gr[0, 0, r4, 1] - 241920*gr[0, 0, 0, 0, r2, r4] + 
    340200*gr[0, 0, 0, 0, r4, 1] - 181440*gr[0, 0, 1, 1, r4, r2]
};    


N[gi[r2], prec_:$MachinePrecision] = -1.04719755119659774615421446109316762806572313312503527365831486410260546876206966620934494178070568932738269550442743554903128153651686074390845313604282703915009470090064617370185321487431631831012732147627032522197781537615854941126226105509040063638188285564115344953681810888273779786908674971375790819566886877186272496050697365427641803057178812263086345333711017684960682217379471565064717053647768575678858653065103072870579397753726436837284935815412665424985578396191757496374264606100398304327789112081355221436200713164879840824573023405995364790092351307239209772558412822493948922313504400018937571508785360926192378091926320305787905957382281363374165114338218319512368359742656308630784733998537070967398695467813938660454325825710332017290240378333333279099268331701991057760536543953167481981844896943421417410275111489501175397706272367000104594625096219584440279380687239255638243453275116347625182291038652095462745126253125065259395259351072374226887100064262553706530307214006631269841906702182862109295531205112727598941010065067843395098966525787419980463041657392509449304383852495241415138356531694317770562057595196302503279391821248831310641835346697590055704633661627467095278720118790255336823672731431853206631558927914981608512659157561570134917821540268222808635649709777122567632971736825072068565534135267938339783708446081001186254674916549108797139975753475664093226078492721200311390721373997486210501009539432485190224994616849819619564233189697573693250310098510705511499573425198674549355516637329394493258452212326914218084262085060613919155763032592426460002721568667204841639739107240492411671381399118951605378705245085071115858061648947950777463579804777818258747228750632785649518736640640739475751675141896255726349820055115560166287574426392869526146127598932556048470031796126212031689335474170840170579766163202804282954231520141398842834073688706210224809287401306498168237457126232031878812397242915592155252465413796362194421533193779682600919669982192135965042315613278419856994194087350749646924223982608949420049233030088004546481248510168940116541748391646655047714326973021975031240723215383856995279580353262865325765849964338725130948937942289462298092471866395197508198465314368332417489361532909121489861621794557874087536637486935041462813015041471218325426026590523047866590004320536314723162285194946878447402407527616288271948534283533894757981742248922629841737950751665155557594132881886537211829541019248549934519787818939144137083835868982648369886536467507629323696438188971228907624964685336716776953930956030695825363927497952966990496989199508712184992729770992827389433298290755293495252133809015918504412654715050791541145484761948159842195594035038045157857984103780905536737865651207714765082831239570338192180119675997813458066910352617968739946248260282616322777381523795625064783547673948439701616033512353822689163975939706597998402047322114291814688124837457273072666613033863985393822504756374658298030239549807732052264840269838218340841053462731004736458737928531887964592902767968993069244890739418753322050047383435601281591151640086847155530840049914761691083955533404414469606357016211057821655048463526542285366850270221959899938785824546135085715303429902138003699040209347967991983855905256680677928997866907685292105878647395770838237351097606394206204195577385973280494960972149020319175689857403058557055743036605636384267245022375828610742906117364513219083736945263837899606971480700225034448903677137557037899695528387994383399005505038950571458858727838521696163666328666079578184277721183588263951196440872849654404431102995235473489175302363849380551661982054572675699399810330816298585709429686410777536576657069481119108849646079706441991545557686120138093796101067941634586328414581390097109218726979244813435691564037339710067767933992070337001497644050536141482865458899463174289492770785088607104831922857541444806310132288087478035910756593426910630514703368156077509054003508840907038867988885243641823701859512544889402177032988423062068549231041901954522067285270024312021995882870597015111628344870455256225108314722267987552659590618536151765513755513617687144814395289232504855380226690007929255304480057091649014018741017966485377135704233346928491108997969381822154862693242360889435447761959523276841193631102191913559848572125841806737165192052713341670874286471007215718365975307699693218245870850588558378583927655548492639150037665382967682133157109873691134791729857865381963397965710372634765942854916773439956383800956936199682670313738240710598254925754080475161818011071906176871409604586168102110725060993288741239071972025722308491624632888498315003821802094778879793001325642189071546176891203219040306025461090554720916296002623085343007615736801057372869401396668076553903987926404458583716531671886832106209824218245475076939234558386355783411690945135223467955811712074082571963834984366148297776987802926923108664659351397804824591472808770995360332962291377534907189838746552881910072105327310650557846043247225764928908076415514556003268923094127602299880016081180123380543832196598030810792989690232598074541694072296524612662076671979254905504096452620052938725192765784111486809383754240124477155106592580534399688851395879930977813984051378063316181491152246105416644730439382697592570128795911439240251521817740259030706730172203209349697545339919960938711077222121762064422287786875785587678482587601168169257451823686198495675969381187467150572687488120893152042510604469277677875141092798165846081240194510382570664202127111559229323199010327797102570329013619711248804809409242115531568248626159290673092384269105893025690524044815768685669111641456437127834977210428014170730855059935647045093377156710159388126283950969761817337219464473218737830478053187528862185685089683217366193446169074754943132428615943876859258535629588154160822859753465117591160101600966862535860836824903054798712089201497520914014027736188706354181811240438453194835625748676338729338`6000.;

N[gi[0, r2], prec_:$MachinePrecision] = -1.01494160640965362502120255427452028594168930753029979201748910677659747625824402213647035422825669494586182753135988762597536082305019306224680177158580364265199242954529354609802401824271306276566807368558847200791172199266380932541685812902593524519647293962242232946239346357814871046859361499433392200589853014579077342210724735740274494147262467241190393821292758814723851538650188043204891121509450991279773474268394980293645665066740597919015849449490950430606208769181675694267676704110585140689299935137677526599703685222132485781526235099097844967318208112187877742615458679924616931923262797185206229854692852059029894280327516269475072169744665242720442472118699597237900575894709749680126966501017594646539721302081113167057903893984043075665230650659080227391790136213168538344493411595315739092579677424086107317515598297861826851918739007239218156553903608044220443021947501273129441448268379656965456051542984550664838815055805598707736184112520042629934876165982009825225773859713185605285205823548544217961824712245372473688523548717331458073079688353549808741520300985308973041777283435829600519092266547845125188906357449948041090011780779421894375896365320572338591223977140400132432097732610058786410819869637641423559725701128536711449189493071926027492088795117610465322941285308536099962977390075270963444767504429617429853735010417339108381292467409537100134088075134357863417923056851834441816277984915959142304380896080993268649125131583355718242350221325453841563334458770365495549845194488016915953760122534408769053621221368742793676401692908359047482884254275888592643804055985170788598752369513092275420198640051429373683081538399061108673049029636991765551179519653300424196865939335901462277875125792903187506829250951892417985421297551131737534627274923250208707717882481562092400841262096421722932150020689916753838318347199370927355261047854094280496617646268164897357066591688658618436586783769416646909321626236689979515247136070630119369502942323779042636104003886166131185794158717187568818225177789622538998482708810815145971945790023222295189331548317038623665490404698694335816212127553392654731538833445197580148890975173407473074475528816836725111810550687320289140753902604513867479387415579415262669147372281235762562618818430678735073206354700556700942832059756821431660612180238754790838255829648464891192088015834366302629108242459012945878928059135235375939893986109309878182959722057574162422331535272177964824586909943171530230127516039081120073492081575962720279050166892370876672344267280560784286943376418084328235955969447939875667579083443758659082136794239866183804674631665302508666783748671393150201535179439501111256686019221461529044308581986594107647136182995254736762050113852419549029997801378974616582996867938120926692072521510994403466975017309907084904773432214165974790063234289523962124094359845062612997432580239657666915515673979689338947094133688810166574255545721529227024423668550189873001737127302320508541682908636840882684087484580756684000876000065972037236311242734035487390667725299405069891761025080334824237152132235414044170801871407405958938755683631332225828422007339767696162890869686341387650017029333422937492168316869990160491275351438555088278990749809178703363515034518328144501057022557293160492697914151766053286846335166466903271012937383623893015334385864122905070787789190989752553914843903958877757568030403475088515389332941633573376846122073765208443563928645109256558730964997047513281286819272154096911419340466335276493047412703890627311787617436744552288823425199467698491469246731942934151098923582735439303670080789977611395778574337559806266963075318458912606141554334730233147426506330552638516417644183724340537437014964222711566791271543192545093636667683082650659681142150507657093771864090928204189823013672108551948617875076816832558438873419087943534660596970923649244799803056948915491673818332186577554826843376386722362955429123801714700655008975305170919221658816333428709353755131382842929980475609913359072181089029243555850193380332575588617691099074358138775141425263882790435349902965661992984310837007846613101040595963937140965783266908110099414567774858798927874493905165679997693515680762375400811295278532534743350483446586754688497347447090370374927555961010105826198205071357532202550067438247822529289474428981268965989819095318493375942320616236662556796880555333000786530575554687414652434227802104725347337943292737328193773744575906179379739691425035938972758874303386406753048564892379023691453347662939925448209537017131490441834862665546738218101419221772209927346656832132096212440997576135181893766831243798304406934955899865298149342634050934932639699457853810682634020516461778420473208795723033194825337407962606405717909758836427094213466430669100490579700008367852203538182573664456697142609608591701349377629200057180557789864850188050725104041175227542963381201368965068411844917491358445031206912607086889116642446970023321440952531384250009934043301486501871476815991745737470243345818259941314730173316254066846185346405931522907386569217679781607426372931308346018591619020997051205870743609799419921860693323976843656493052703020469674255381704452014300237115145327835909806087547930075841599513150176158607181685092945510908903993830756797286560101531454944268319403832343740148204047538986749481463078291298723261338922934298307076630615049188103096521483724670596924026192691513827577807118719088000760723409691396672436937666495902283976356234286593162058123727928019066301693466851384417889518926124869799755503123920536247715264914391098425727417071208529447448201939779982871119300114335423344268477420022775774983583911991007084577357777904133733399434505214729430456507198809873219229760227477564827549597719432772914573996901558994875960235414335691756335429296767095001717516779174730179294444442239787330419274712828181645971880293325951029781453150206706526910735154373686275081590346221328701339631701067173029003161215266040031900138288961`6000.;

N[gi[0, 1, r4], prec_:$MachinePrecision] = 0.41107852031727609139837144938602798826288676972579809506002797295018669613999288046894564196624589815872336630726465078908176658859507750403821271627199373864403109470557333285049342559152198984704982570618735341789910955975509099993597676395728620393896398553456265870671701623492563141474762820307116754686725817670363457846778649273384343399906466469977705905999461178811394977940663420018509886789140897515485241489294753623004176809025551092035207827997577571096606175475523307028077034640290919922670273170993824285663654216548746118982804902993258056395855602103103704066083267022096677557874140771544877655387940752928201914003454193811837597879338788499284435991285195953860526554301937982208654448969785435097481433370705587977243442030734794545109813063667151344191616863230529411266647486044273436678090137163948384252484456966627585470532065277960515025740481107189484540529164226039630915915829254793148896001198985135565061454012615906189224374289528651834144440703649425919115070769349155069384158436195774110060968828626350214844335444412823989078075575810722599406380521355956206616879652128585509554173998688723260689418454574774541592692115873465913877685038682307738804420069599512859228449788629609389527573320384941205124281352644163911175202293910431846422379337362810876211160054279933402455501165733301068749323573875583516598409558909829526820915028412563566581819492034663951471719561442254027011543640466945754503852630150731955139198494386355985181706015182932342849925190163291927939063907097131079817759673404335587198867023817016404852324363840824965598547947177772395779465420730483711388726219381764461462877994375821805524223828228271140932668547166303918017808704338617327332471350948510929087779823767251718286624170685702408420280915733536650842337520578817147436705076648851783172644049025520427071903831258153431211187960931425313747875331062255283866296527623414487296862624337201165245344615256602707171019556292065031756348236151859525998618054579672242368386729437130313745646712600449934881407534447861545867066735042046053252426061355110344105550985905742150441873748997124868438154351085117831073918189624290090589249862569665901721188707340043790485079462659698533685170994597620627571840527701823397887695390314809135928331646422562952920328142040581409568404007001823941570707707032826988857464040037109025442943140759255037697051980991531928794015106290632749250971123197363492751401152197810590206549707519936300167937637940344757386766970729480177265634867793846334600682840757617980887179120912780066479970731159351051892174133157619409173124577970873133341163283733436133041945021607597239248264943230001543073076812758270835154035354833787240646546239631207277223770702419637123964471003536918252969541701996577950922741915682550140143688387578332163551659136263634091539582938822141607420479858654421423017836959514016534077307928399212874369145543214953294094048054495049207457969422980549960629314606488124824509970147362684885447103063371893353919860501876354250101816753156565090648551552950287559517623087197613762312836366836261545726231092429338869231531406806492500104029699870999244181948620709748101399717469334347775011361835266045063077423071051305554479375274286862182300234079583122633761962818618437080679395044829972694781267396914940251735327716069021457963985841763738129213527106345215069336698914528508068174901364488701930174043745537027970788087803408760143804867699647881496430864441810702029718450884321305605023178177052235232047894752601607937917309564288334024844860482349697953372770124693753056049022519914064489520237261677960006126408341541418878744478128165232819549706872099061580117382086866707865275889645587235303402340634999224076853584681239910766446832164478328312115970110917791138222489344511362234762824783459017680519047234818194759993078816842893667152067678393382770849907277283032075920326910744043739081002391162754133092342079048267733365710328303294274472681353181814888687141376349765337167695206245620383811611782354499721306936127109380337070688012039422255231179508495582702484259258141345919662857829483611953317042045516042741590391334183076529277535309607396825992888520941696447137334260537614194470962009695735512555933643960209337740516065451402602689918132722386780625097709626257919973523860187963134945220834230856348038210538182671021645907183037733536513808696739829105918419917796541303213088159959162567031260636183178725754068124465895522396722560478983561021883169374272089560716043544765844006270319765179006140454221000220597488602258419901069506427435555661838857461163467134081350450164567106568148158934563082972804363051551828529649950975138669620738899904590706888794581762062571079924004481107786037954306150891326300170764206371652585946169431214387976539412669317030566004998244859755223082978596683683096829899382014860449567050449708161113394255137460748475847390396798883367843433088834427648700424685642978106500851472828552115311738662486309257076975897127800264811513974654760611728596120296239274599095268153930229392992547672717268846999139993269081061676117524093060175707828131343166458596029673494320890438440842728234069382979418767426245519988111008843818825132407361129321278970925777266899784079313368583009970401464064538203129473953949407978156367293060029072712115443398748417151860044185213387488558466452030656208357463034254695304281535319559707750041554791107187192946195230845384159864832172342582103438564422797098310158419561364797572528426847715895523914364539477005032195952074706959287907500483677452094751001351560792354071558860037716540629469279972872143672889438945563716253929403498970986405522522048754015450948862810493464933408948402924227991691129671770065363469199730243291414666370605876069407450343421023499816268853135132018636682413068753798301566117881652251646738910487608730078148233328704958879693224802792293453931374231568217129626125567206601759523305652396222264146053876901859084987671152502802675075924244096759015402332475`6000.;

N[gi[0, 0, 0, r2], prec_:$MachinePrecision] = -0.9158468848305221005784557354615554066325218024536092822321305122909406032199004637321743668969060628127958570910237845201936661036823111001500190382415221455162167030583340260069453610506738619880007100284122121080097794085023519827476762512834497193273606386821767938298256449450232594656707528338607874304194176710884228725341852454092635843670950632000615554798895305971135095046405277367947614173427858440706559926119924884075149074674150127942339065600777592460770487574586348691758194696437127771777594315945561832425605629264679738138769794330552475875942508957434579771739920766157067418196300578419006289622662057509010187893697285283556936097078918635913885048342185401300121425677726099200827423386330929744542883115970162541908370322706947006297975203301864994625238837841695428763619268426607183867067348796312746736660379378164525354203995320299946600964572375817652004648478237283855342763617902003575748102970912297834722351059294931229197624689401653207076066496516343682699070549860853594657861663725756320562772492847247266183026565016550457777808253933227122345241187090178718034024406241705491782598116632061099965812353803683701194226195099745765352653512161070028073433769239041396318689873906438355819426863485098345402178920160255557772844156842192832029033600731214112817742641650642568082346200657059897629317768145686565160826027265880847392444887489425052562566890311872186131080451410342685244541139530760970196723318519641780574661958287116781448658446027963661464466543745530959645604380120921178108072974697762857020928091157961151173551953772792608043327623086404768522265764470233779420696579569280622877191508103833948370691924072225815651456882456936794622303821759753693583058013791421152053416923403704804858934932486142933587442919093831073300121493318136998641055390711890114715308357367423177458180348468125731711113786720614506051940707736647763174409376860911261081339917249445585823358811790512010811210172162017365841812445364907795599754932862571961150206592017337866208558785268182707099078391037372728742011061442499003367790762424163927673210929448542336692400651700938819494849180874191637958844478750511460520136780358474610423483114334765024014271977277987050960130865542700965694986744792183040198004398332118884329155688073967393983105300582149035403034122424929429650531048844338850420644049704807984157124959274008908916504265316979812972712698068229081984834483624868160761614911516016791028332062538625345916781665475292867860595578418496023646638499594391852161168014925731995231048419331275779006621186713503113930366229242786238670195664009967428078255118961102534032211338595593394337126658124792941134028573734596353205235566050245394508205344922438574964677553976634708571485701153281646510237740177994201193011263641814820567555848247378013743472114652668562210807785913597542356913250882966870342078842037227872534058317260523875512668805748925059140434862677375305591522813315115556549471770629867260385859287927995445517675199345051036783713864667113866916713828950455642503183765313525878060409658063800350680781024508139374783553199775859172482329645769843770363794109170145431647387919734494223304967964373438466765510773614209716447807204173077509156403078614368862566254137357722184561848956963706199581718627146241276369145594537954101939847468918701640812186345569600824117452979301211403826276098325284867269515687415409438673202953223211789155626544470729027269268986745488934899009083183753992775763099832299320707235386383658175813390219877632242435257390339102482567575938574526351380439666869836204421240019787070984653490925279461208764916986373840635343448238418375265906257441272347834051781160712733061969805818929108864931914391714440819341491109882750719059799633736227716198998357004991592078275916227817128582620092530135049096453504626250116553267651556582929448125850253821979362104513843656915163813134636942162284817481806290358223232632269137377782698699832052933816473207273193085938724281128376737599573180855524924704227373286784714878384492259806450717480058882653396471436480988028076631985615531502449443019888713055926772297727403683545036117016521910159434495227728578004975621696425504973392092232788771245171951323134999986229879261317704340564647703551587065094489318053224227956276015529703262932222331510942975702796024229650679465452427501358200944636352831314925678669963877904838416462278408487893659338631886315298765027754649766197691385343406077379246927756081647355534375778123463182649567648083163554523987068100235050288984409724511997323258295520461439805671909310586055351831339711927725285515818859982634102601737134417778977209873421698303463896530327197728683535303374854923355794720549308032331349871083968493701716990831635016292007916280852641180969780988784679947826728507498042491908224969434565358055378800982381447688390957415725477187675917552662703279915039188666006080470192033897926345068059688506508535089875750451226280878530774465742444606918244833688602264690601995471501908329756348247420750422407132005063767680885266755086842891515922484051015131265701347605335431408751967638064839412577718682948635899573929763985621411793359124831039141407040363514279474208473239926568790064334351380039666651984354567261022300156597930843136048270712513566583841749529070260682896331442767895605100348766240159024686984226129724361692086802737843224376014776645920756077823604990173204320247781394949348427894901414589207594618329255329153981902268657213596539186932566644197671822590461217781876065056898129305498561227854094949993230337531653943063450426768329132086478678233525171871385545422971185171661805290189218376398681598172605282488542360839050601148679986299233595295841074417643363351983469953034303025004799259273873216831163683017937517161610129694516831936123768571202460243452300403438626846622377077811178560945900806013517681294561766345904926277390369273320382921596758040584884406393772594319139632044481638206332093857999865985515735597339077570173711879867868`6000.;

N[gi[0, 0, 0, 1, r2], prec_:$MachinePrecision] = 0.07888728070398731167138324135265621465928736621558872846024164984392536716835617315949907156226371113841565895175884080019302096649311721823488949374220614368971223138019093000927366891811135832964496372704292506840811388256935190824775032016805502958253652212166949591542078391905440240994618408156401060176786234305102688875173372766184173021685102415232442004743917681136441208777816569953128116614951203640836387516191960625106543770913653564063159807142982046330500648173345802353717911155860649818862863652761558843316427725499165971763244597049470960587830745633972034858372227153209744708158703486753138253269366316163373506662124263316951927316538230217727962942968706237290030135635873675481040899500416375757089978635063774406649836661247341018594578544763968006640851505226150149167077047522576302004016959381485389885886075105794403433585684602662110619030839441612983740700979471828525947430784888732854710216836448920239161453843691197720503150865081668556458981148211997784311840299799339227715321276305189673579402308166208651624892713853104483768998051856518720589466967997070534956366611775218367072842659860936223022375339612307645677076167689186607696124291381529321612609027882995738135707249652287956519700398081103229023778193220081681343546169777568820884668969949651519972068355133182046098369980861831686598582932540992218167964493696337124627102396657900842044305044645908442205846313320289306178771324390173160945163301430842342951647780593705895429970300851702430826322145384677524741449590148212092549117509539553273880386782397169897837492956721617005436024637477330565047157684419852657287716327549615717857902514148033505332147439419775057012527365885279918539875332980207930600743702466490722493031901699995253554721171033024279302362518562080723105449264103986047344462067004271931127843122172927790737517676779732570953521168557216289059247386410028716585277605986303878152000012279869403605000476882210326228107877413048123411951236783285353145436949274503845876872850250000821110903134925400181380298808992596012821029455637855474940310554453084379598728907915793527013208091810621181908527834940309798194530378399823626968935352790399440740360698102323766634811357590476321045487605535896179414176976419497814800562615303535322380454088936112714191881458449487267313080174997805238751649860834166039044760603251598691444575811851037190937475664362761969543294248207464398417792559653188837702571289234103550572611158616653566127994023989502080038812338677361439782608494677626272611622314361990613315400856675306785342264350156556872497026249722984545690467737738026753014755849891328419450245204584275736822174950114600223736484325234482011226069545158166118679276499856597316341436595484551142570038829389984184763397536925833394470424336110784508859472660380559125149603612866264541909682557654769534065732016359662414339630891458218317292772225536467219199434670849273829618386294941716473563958110442214267468694259703751629834979405622063553088215618274050227562166057865268027551479936754378116563102186201479697100658540640490085400404077233436520384957271147946340383706235591404550050597134557308529411192272102375117801846880438042191255856536731272530261674742003300487904868703808460996787894546621870393761249576755307733893561841491733475361431812424874654128920532203750038620856836831060927126496488857416316788506244163347082407126891389189217568480894213853121651814848686904858746298646199881907330443302655737974644973559978217654033024532220705506605265612965975071178481037933859417429433660462373524832186321407915440167682163824828637285811393898114739057864460364788524263678481604895113031136139801542471269194499754399642713907993285477852496577358525341842563353010084674348123605388690988569322410320991751082659258701469372244218020592711323951367004907651170157434817451327607836750434692544697890024661872142649641273435439510101215944482798317843163640926587145647763970223565109410086909289619911608152438514849462678999094830071853834631467564959939086502964536420246511215395383476656308218433183459713531317823012023539249230176248728779794899246214319174429531303892254524248482970541584721099448661992980227662883548068079012090751396308270326091588568120711268457445664360931622979888696631351349974055808521966764161410331949192601264688181140971745027987202703078316367564057563931344731280400731070209354175190820262655929353576729304061154789695997174452925950703678299065353053278917599671098322228511848863631130178604590849134648688509989302885507188633521854800945782389662932363818435926346803733449687512050194432468651024113491900399475252903967573158412482908223737967763912593332348807326986561557477507409735006730685310616603260783722025996519104812961558999080449668614796744514540864682422866661534838533939562067990167123796528956791296740963897537568229164915182628337617114287027424378943395910013781476556629790763321388350023002791512061094889779027574252573786709571697649045998310008563402858082614877126518462866478105022902483295598021040372315504437059383339476393614035689384250400924169967496062128259599038152925723595754159300759230766706567439004140052796513186486158114151297806934771774353596448513982788809816862532977763974508906948183530239374632384474506729446891894892018060610706108567798213076992310363577017170654778009948391065903014756705189338039255516939295016079956165988404091657153055978534451148649482705059097903844459674306633911629911587829289202796946983306521854755123593070242753704997224114961775196585465485182731455045349739911476099717055404099577161634280864824007832393633563165408505728460400819558936020383091239644588652347611674794155196066503305621912724516348234278390137355708682687517025705767510456009980230605967864216690630320894342752240791092739293090004060738232299205221926958980229319693532000622675464498708780206657635473852205840053888877863382409895193676144997776086312599459344157814473348004729404836316734178166763875774694010877441569752902982`6000.;

N[gi[0, 0, 0, 1, r4], prec_:$MachinePrecision] = 0.06319217094781161243993727571741849090567571638372715143898531176070080170215827909669434663059451712863292869224814066078131484165947216698443268746772086796467447161555500206914040327778083131939275152210484967637532337926456965527652960164309596790711693648207459959137370140747873661106266919856886083622744977016883973972910439673351183633898721022797614210179269029848214675145920149376156420545786100561067216698516917452178904821485101569448708617842409336991403203097484226486317838112187027976754145001679955677519069193059186100660319229767699634776329224504493100627268635511603803125035478082002858278769491214837332719922211746698843621110471963539504874521787528179599668311484989480804061326039653363650311001505161955348587904558354737915846512463704453548998150087447432196070446358142540493813630742527072795154923648862417080831752084402620763283851948514658615436619172722977616508257899208013914151603547470327083452602117785603824665326052157170437277784146087367680117114105622058768748870767845022373595230587510966632108107016702863824636368657344812503015886388470380951578894717342874011677779617960339728296219988532858454620383157633801237974975632023930163906067674131032151578946073736954404391562446439886451299350730234678670368712411470086899463240294566223563325554095519880078794709285002648729503408104410671746443825574653580047818618435687159857382617536061435253390232373052098499441293022210751702292684896207621603498393757140892899587071357491632905814278263224268625657913658501479837381932460048229000685646779860840227928784672954365054887802219990086142962246896384326962849906290354120799458742680388721576938830809783656724910550949982817489574303118586866025470116617162977079931765581115208597609453376855045409309354876212968428120730115806285595487970516244944433416284720181631292275758866694696867220881998303585021356143845656283327591824939638189158416547678652700975332811697939037507558045756064503261616866495451494487765701500455800520189853216322516394995070549721666108172483838831751360214337212335825432331548142165782980657874374160394253135162589760218653852098646100899485180252307673465004317115935815948749005548038157898980777345250417588739996058118608544170311012548153433050698873249557419301948425579612556386997797865035916490283542127544419143221237446904047621900142012562748731702238330289983305308793688629130915608459385458700509235779782824038300963744851748360105752875778397923471675962380812087027555498772042412863362247229869274003572442045864305197617366976020526360346143072756086957692016675247061465249499977445784446860989548994891152201662391082702705910764271439881640018335881429495860652223648487932130399867742777656461397791901761246045816210040806944717201689031500903709329275065515829517860771172886645566394718830199708338962454218401783847497397394413966874089427027366555457051312827467174107775293628456175503730896435317073462490071567409534601266888296869196826747242829251602698219759160693606886146793392185660828241561673680757338425840861875701883922292843692198792293201930317781892388219734165827933903999061355708418455568326139129010063237655890099546635065898628250511159238142474859916100441694565051032230922705915423824723780233503763343102551252485933491566231178370994082718078050426460167305643622723008226666483635237029303876518606400011167653367952481069483910818627392825024555190333990305873254220053639788799221423863029260304549052364504566181745179783187593813047173528739660984760970978512882407446931450416700078678428743694350332880320995102953780214427812314833471334023306571588082156696862716665270599761950211897319432812110666155486124644037103415019021671008955674201340491752493670727435711651579839102400828293040882828680203652767953790885440750004128459032028116824516155793397228255573066857597120445017604436874377483591112744015629466674669134510297447879865440498392104712216279704471664920078669533761138739389347963123071040985637747902724124234145163058586556950418146468856776385478081472567626723976616905815512073229673552093742819974009424735744629607388564173253296515355193968763740198845490900897128766887658616415568130598810213398504567053466271178728064857373292142630208809707835878839412454334533674987133756755457370875880251872325095128879135834044807952264327436161735891793334737919347470070060238536006326952192961764983873676314325921661364070762910859770805098249819604073715917997475764308255331285283309874823162211309931266951454645814117327307791485205374506469119326613060464757942785300835301530762846935285080535060433398613784827580441537953469277355878882676939767324462903458793031293894962025427526896012890439210731711968093969208205040221735363526102801559364475533936159130215431308027253009510204311869849656612807428566091674530899647389019520711888104841575462569719564019495290809685746467169869389373113647190461570934443467097730823492971993609116100638877121189958784439746685329907957884954297310065602780650729420453546303898720270131698854196165112977991152051042131018943767931420080504053942364552059939593329005088046427766931715231407133911523875246930127040981830699118203928743058443320796965148948404535647876510728115174913707994368064850174587526032954542269070262002440014559588664404568235067394485285106346582461025960787884701006656381743437336179356822349314844715577317548916288485614892162720776115386751332506237709611905770376768114386365578924107349937132502364770236421102580608072541138366589373699640460227719636172787486986582749561451508415815116285337118821311100051749310684464935521939407957759364123260054390865300462650251633413232294104533329842933593069452776669897171742686524694923482443459974285434673810779343895766207237542245039913397658357198564226461062837036471939076536810055078288799907326666353694290988300416245385782839936209589095809577883259316213719181507280085057081816477533279639291595275356408190737135506219615010068183556859108658889042252881853280072199480025482`6000.;

N[gr[r4], prec_:$MachinePrecision] = 0.54930614433405484569762261846126285232374527891137472586734716681874714660930448343680787740686604439398501453297893287118400211296525991052640093538363870530158138459169068358968684942218047995187128515839795576057279595887533567352747008338779011110158512647344878034505326075282143406901815868664928889118349582739606590907451001505191181506112432637409911299554872624544822902673350442298254287422205950942854382374743353980654291470580108306059200070491275719597438444683992471511278657676648426726476257296069382473429662813972082784707891361551775844330510592349452199715315691276428682334414124940684114003170719553934466257282187551022258137809674869910584707928702676808794504875611168988684848438771773975678564910885087906210611757029050816362327944686247824595926214803983421173235346886186263275410160391669640279464265734365475663032291545921987484111151628827337666559115098246376287995661089256766951187414821697512730371229124673334330609407182632827147713838052527388977114669866617005868715969872899235092797742470297391769719205053014653811461140656037446531722670126388663428135740008409357736219891035939017223390108089079209521410038360621627869007182089438413080520508409362120343954454964937104076091618764471376366267035501417875347531201982731376122154231294225429893126541612387269442534001744162170245041995029040471782641061185194351018402274300388107122044348629706792182999613105869835402475476396357181577320222311544579092683559804185152426760454836314791207520177997560677725166120874237050165990743916226284667352474968650828168330495951978561411422440837156075314284996937019409506372419782395517386442986059925324711398492895834978209275632520751095777359832928464863303261786646868415013915460888302693515231003830792473350113005878398759001967395881638922467571317484180018778928580350249090759592186719145467373330228875329636835060557685291248239923965202102911982376928925480313046694957353060065121554130259131479320038001529747160583440223053067342266991010879716289026013039959088751350512195534619757179383471540593977024171436023279527218329615201236961432144816727074261784502082562553440041574309284252022071803616308690055698076879861416504988241769903731332789120175051103438730080247056132273950843284802038061454046356830357059501627474840584953768233898236841314164487724772276198679148621816729141835881114966871805661513508965407857288527077101504783217121279330841023321628970729246501632564806902051069336315132477001555178913888074863838282904902906818120068536234331013748895887125593466350402621400084152572799888274138515548346740453885282543509824058035086010809204866034046034367243600880695439445788437628532646782778309054397380204431645104538115022434760921166834455243687685923665412061898158028794314523443001695598054327931644302263649104098548425827780410456518579243432122613998427527145376924986319343569922150920189096825455699754854728682581187602106402344234999741081752049638224874661135680887493947392306003587193761332882688689811818245489096009261113853624390708748526484670909078125279702852480325668125899295889070199150895756907206697846992571729437417737866785861530743845990398164793929635369681267545201166051635922968165736136809987216063974645764161399761204703784009488393094590782945302504924233821297171654608952631025974545145716936009409388456971700631030000397256923920050719092671117125439561891719779201383931267777663992581932864013745743358054793076849822399116989158147052301632578871814168479919842109783874236720392879994971787192745295312620200419091904491205787654104631768635401925977732573554122400343096967453015576185868035847200081249775169492783938352382796782663380317020512193554361992062228302850476589617350270924634754497193007312524813232543540991107686006866600519940635700585687745696750306070603024522936422660422742470604859395844682431838757940284549092462475443320271766940640167097779279256180138972007207876104405719883566578247132344320556884189144127974136025295274157405584303895456328481427741583788049119362235101679713755739291030300927912946021741837442782670070798631591661422826919785359091964288516536045723727113009532864038799433205454909688616200324664898028256676255937612078175877446697531394955649862228468828780252442198002611577725167588090583824483583943357876249319027620166415078198076156372480659483797905318944665773898880479749162043430718342563792303282322634859176895419038335153287014501761555580828468853617410059583557559471300236927578731297016802628540603574587136548904678527142414907907404696352340932323538626238846821218350263178360043123469702790032633772489844315608749065892648198647882469591455316969978635282246710729547255736486904799820253965741677007581689423450909024682613261555629803813723913571757578493734913527829055063304073702270301014287650470508985283024054759727042416506073588991399066218477623053728927563133477524828173500907189801437070860418365299302350264867180513189038763499670664525533754838445510912391247276804449112618913865280129385670765018459350750811934019196963651255746843614347458309996207985173112891320318194239731431759380926199884202896501056082907909401482349479870189782320215545036730696514199429748527087744684968919227148388028720623179047903662632096569002650610824007525643308531427086630702386406951040982352588720867029983502484982914493475511066782648800880476046901841805381128772400575602493275409140221924890818288700327852834004018604174474402835269132029103203091003494529380679158219065394172981109923023062500721766761785598745662046199845433121424244661236737735036535166256547335434484850520893825405621510252116618767799007858907944724638711156751964843686465171645053333874385664626776085892395358195420162175734373336511157350941940427992548984969062524766148329390682615993691289158571197715774529320885788991837133383611643984836616173623025608566589991074373272150559258539119593163508750765019455677009194263269272953925514038967239630044467126282392990294962852157854571282838066688`6000.;

N[gr[0, 0, 1], prec_:$MachinePrecision] = -1.2020569031595942853997381615114499907649862923404988817922715553418382057863130901864558736093352581461991577952607194184919959986732832137763968372079001614539417829493600667191915755222424942439615639096641032911590957809655146512799184051057152559880154371097811020398275325667876035223369849416618110570147157786394997375237852779370309560257018531827900030765471075630488433208697115737423807934450316076253177145354444118311781822497185263570918244899879620350833575617202260339378587032813126780799005417734869115253706562370574409662217129026273207323614922429130405285553723410330775777980642420243048828152100091460265382206962715520208227433500101529480119869011762595167636699817183557523488070371955574234729408359520886166620257285375581307928258648728217370556619689895266201877681062920081779233813587682842641243243148028217367450672069350762689530434593937503296636377575062473323992348288310773390527680200757984356793711505090050273660471140085335034364672248565315181177661810922279191022488396800266606568705190627597387735357444478775379164142738132256957319602018748847471046993365661400806930325618537188600727185359482884788624504185554640857155630071250902713863468937416826654665772926111718246036305660465300475221703265136391058698857884245041340007617472791371842774108750867905018896539635695864308196137299023274934970241622645433923929267278367865571555817773966377191281418224664126866345281105514013167325366841827929537266050341518527048802890268315833479592038755984988617867005963731015727172000114334767351541882552524663262972025386614259375933490112495445188844587988365323760500686216425928461880113716666635035656010025131275200124346538178852251664505673955057386315263765954302814622423017747501167684457149670488034402130730241278731540290425115091994087834862014280140407162144654788748177582604206667340250532107702583018381329938669733199458406232903960570319092726406838808560840747389568335052094151491733048363304771434582553921221820451656004277872284312593157496270267304159187882844808613877768225616229637413137570424559948913295258584021479358378231977711727847817204824366665712233037329594100572611980138230258805920629613317793764510957120026578048806093055343632850973613180076093526414330221782797856481792788603312337356928896592742526047886788415664262199137166941109468248113231383018176762836385435090555860122593212536293095784104529009458893596918985301197730725042459471429010571182651185684483171262930537094250359470178961704677361236854736935502847458619835295713597321630746583008740347017107460006100439012858363763160751662717695571706509879187894838668780959217203483131914040549191376306285239996361170125553271770779153656145814857053682260433185195901714535346972264639307321412037516079871346483108139881311788903459138832073160960610026741465441141544678199046462871182657177549836773678551049586037861558275339882493735245692433875918043566496264742386629024451305246025863179480168019326347584217645714646906364128639612816315698647574003169670514700712425041721468910016162338980106201679112210015737046542560759957025969830610067925707538397665577058220101748180714779401466752322431614572684197067817338675361752984217201931314477235681966403938164900201528293091972769899039911891518355722405787334437857499022403139300779492496042621805745602278124602157450225405723396266294459302450152198339305005536135307137154779307328834045706449961358507221438630930727396441463746364890568996657709964552685348551534347970752239101404337653818064860947973869958914336860549003740396493697286267999888932262754489642625893401613327534523446818624640873695071940103268916939623216605195480366172270059432480808228029002882550680281231515143831480620150431882417182672063962265276576168533242061975370296534957924757105522684230474387983453231920441976821781724076791729146256786601324599404822567058719364794201310291864363078009131237289712552632198250697838333677954387190138395315514651417845195385723793165112682575508412481658394741889055166987387906101718783016520416941824128550417182225504054299104819263280414863334802699627759877373029311023887323849837854697145693411928312494773729679541243164191461393315808692683575233391614259776653520425957200603286673514673267379776789843556850849245246369790745339591587071180107159160899423974312948074966756454749515234412774380539164936674995813834057753760835692187165300125405002346411649918381761695400141636182787573722582235597549439662309511092124869370733207281624159520660984814444579288900455710931505233956350188672127973279095609030941788277269338999127363897916881100136267716086394611000591972764043416337673817827384985149999813823199561879111770543480452533156329659260524837121410745134131922487232264611962350028814882469685753932945080233030911251410281702699619622565411635242651321034169720343085178487621528781191177912966824290184331811248537436470741975212781681145764781295522335246860151514195150137051891288462333516109424488268630970948578601576345443466939876341751075809184078247837583763877342774777543515086631166782213996775802412988787330699036852227358144340532913767827386068408563408049677091869230625018030526372715487630416614863468147560189799723972996710815761866163327287497453360249275650150154093435226296928754492997981840435724912098429580091292459468942677326456178078867183956615729215050883038891104104856296135235847472029960563310231570834530790476873450580685285643236239733904059106449673746383069975500315296406484568791879477799768148805561528918092959238036406019845236246427536896328866823888035635356964461265747097017807510956123992589550182897497568635283952863729667116655365847455798567334999925269859462105101033471957012151014353422517481657384737190649686321535935441849671396416421458065477537968378088865543025981029078135745751894303004748727688672469270394250281787859613623914815205864165947780150392712955326782395074471110122547982687295875593379900492674240709740739848216695084191404130223176898360277103`6000.;

N[gr[0, 0, r4, 1], prec_:$MachinePrecision] = -0.08559808019432238806497347103572388307063099595236411625500925974484800340732619995064176433183920904715276579845676198619542237382471866017967582835239714317504573943335754583246594288997568040977435982295266688287771663741583326937840482129121111203489642040076490140360413087656517273660312782785780857188658835058208328216854678197622851802415763160946616497895644964923447678419576704644046355960691395632576168159805425914981474663898941331764261694276260364854422689640024570411643735451229752210193443069384929002100412753706956345857073552876025054824526573681380005291040058844699013651167473022229338279328983446205790682498677618989028431179108423638330639045770966145593952330113664676825165284657743582398072669952855617917904471181213172867515199871411658815929769362455280162197285114767352728242487288532645298213489799122209613262336158117255456216284559501028032355630173734339266958299145918894722647739530235239294991166042325163022288914537499437294373083543522817437513660247641200429800872865972008786030204641865585273114543814861313604679337182051629560647452065131435080317528006755991960708651870231592049937516972992058625670372747174800112879539752827022187811755820937532012494080368343727893475163539107694612833968002284288470906789798519541302861234423244339409995072743891838025937601926754274656803369317294499155697949367918995803069823944982417468985191948211673894168929819662273391823106013442203933322879843910713388943879341384021076728141475661633410437573076894356805165451213172614451642538110675863791899617015422718786456540868472533076354715394913593815255352433451805125430899398961448739687468692345406733463593595805160399963654449717896620870952519751730634950090490860900606975630741825528569827908411332948543084321583140048379831316800664352387055075185634616731705366747019631216024840354418699459290396687672522628929978407904455039553831569969984086486432576116699947272664802973292933928778047092084746029740731222638127448714550328297676048495162908098164056339706086815064750374984392064925016265459544043883417657004011640548323176629031213503437114467758861181331122744134561734881522211874810125117152282694438823949612509941230908606102849373525703500944929742171413579056638611122911885311420696155673996968266278396733218862690262491156928828970826428504828728540555864039174060132805160110487112587550883845062365836201369638198666653239605842383354550862151379119000708632081845154851500184419148483806359996141448125564656571142625263795089616317289862147964649264099330422126485872088628262709928038888341979256640719451372167352887911918013572854147819945266565874420783061363722061857906619002336587243543530685775646769795439320456159533208493271098710289017090952469959262663498855075147272432776545441359908743103976198108940569809825872419947038506532743702077382846962355561557053151955384125904839073138475475219309795115111953928115849928866660881600719273440962547982672880560489665727742400007532308758422680321690609451080291623614636929834810538690139878476367052428538381835462034313816160826662381775288266477468855320488165809377892419767346631861939705894695325860700116349004337079531161746664658853791601686200901109112780642944794741507061971006086992355201974502978027798083661853884724688138305905431252934917661118552083245083935121390968040620454988769727492766720766618350824771299024579193580630975019624404308864536825268786991059598138973061370525457209973625615859049017945095789032070688977619633017762742162468712856522978803284131767459786274856969597140044606319557678155000987947927877869696292714888063956332896054235134470214594856181963255763445758710499889348625396508457184798437664422964075945591860803142807347494212395282384723729750186325557887805773025700292613156325558840004086774703506447606018343078597469834156150495509567485167274898454225195077893761717618168606228084275338980359136105936209000838594330120261451162840161823406070329728139885143166414444045608037100308748507405740984950351650496534627576390646798470280013599078397325071501889614213597463471874816645951734791433219597593598240254586603996301847231675500360967654044101447747698087927050010869403658423012988906055190932091212006977108264472075237034974653357756673592777988050180426000784023956683980206610105934274884046152264640011901996297017916456902322251590916622722346670972364753365466380529438280882570912605710821457725809192932122499782279224222867467217014378805452210729424814791025257546740485362830732987743481177206500745724141245176354759144033725576713876734523766136477253771973827771272778766828542734384032657559978695593977253636578358693210196677024847930907840128979947054561155471677838455790728559623977519891003643811125494415641600265930560110851985164276565936816401500398825436998727127368053580718487759581035625814451032837133418292590144263569451399830196718906961283687401809729626489354216156204542145817771308251872488736007870827241594803417301154759760173809738433130777116966435626427583956214320304428947397529219217890273481481930167769901691003843776742992694732046412758865533213382046903965761188323229612305505637448298423938712855542866760806619119355435354583991396814024825592704388616702850796250577744550850650690943492635907058774671984704496190494965565729925291823256411644197145573742700594031189705775346471794031143949442678308560423814864946733325255676391958897992030417127036958339172004075110920636324185093931179442393113494144348119166527221601551509451803233679708137156664059236597101642871816782258919964357740135381625752587238065727792298631838058245508423594578844541206224761292897194982462452205583182120670052439312118738809495265765354619498529730193262370162444573505273964103099419857369574356718717589333901378992049026152282197838799748499262432923989304299354264607421053380746379362613595108138067431538048625621995160360106746429561614967504118809557233673630065300755829315752585458009184082622684998209085113533596150110899306718308096596`6000.;

N[gr[0, 0, 1, r2, r4], prec_:$MachinePrecision] = 0.033528698751679216980551938570591375516505492842996099022660518923388728763339268719763446439041451635916961561194425178033510578719373804325231837200058964732959549063822367163139793556744780841097923017518216858268732699212777605846219867326859760983039793294230157716286452251050300712190751209132200812181870475318765999425301147864138040514893986409832261851341919922560119556857555978313380838627092108524508547351105842518763636990783122610187694581025159613894489823360630173976666900662294312491846502234500845144859652441503012113315006224626853296989464919715732753859579903791398515057036842550305150053847293833372756053567483450333238122086216949871986593353705988917333684153053661978157863023039551360640123829171616097364499166654704804029315251806856155584380681333150367419016059148314941480634691316143960795321137905669697156229136914805730336879356755224131083638867399790723834417413229608898555703963150231798406162974583700158899020669167121417146328136186123345709222417177894325042199727659181259767227060965638862428429106983669549028133151656507064721048718953184089413174288040333760566999745797456906699639770156833988791851508177278747847598255752530292581959280460586423350872936869696155474507751663276345115644720999774834523485621319715141785784140491237966193982405500671681567579075013247644169251240102560824961255763204900810468587604753438876399446224294763291552847896198258442635399471058977666762766795354392890036114563267083928929353594715797076017307832149722564640075742360320854294385012221422602049831438424307593009906502878209048262080296635808537938647054050894426528827357544228217221821631424224123133419448750831248131506157151788110528145776364936336247522840064491382411460879984402296862891161036574521585527562939492568988793901460673594115405311593152187349618015618069009625734178686976374421360893596647067415225089333397134401945551469791475607523673362820483641535593903111959757397536204594757355470454612359358419079590846602343909259400624119962775070534323179790472027746742067548536137615085982925448890821718512330000899403851041842658738098679017550942845504686742279594349978079865280933666934185448497742350902990346861508706650479038127589255842405660120434945297861080875660559080489344548463104953109994845409680954481907347740472204505093168997533958343675867813133557787159331919878476499683331526753329668930659926241304233502204297011441803071143594953894380413481476877532278372274896271887129163076850080522263068689555069576325363838043914715508197289300967819817773995265857233014284103571867001467273578324425900374861349552405279984646058044998740476548356411162930322245229679294041827218575738703912598890506718015911392065876397762467290719779022949388612281705715179987250578482069501093505397324659688912980252002813382041288999002521214780339141134344010863800373792342307488557584376341907042081880304555297252971427657940903524440188507210122807994676095959876307909491855654157433825212525201381653087573264282721920833445306982639179478699205354922715401098630470211996310673140438281974225982456435771794660509009428377746042710508350611553569685954266205055540316067868526350521940106244154899938132865858156822057343171323424734462295248964282486427951078709033461822249409250956680354250267416934458718141055752741311455424096950356327454444638993424996074449594811733785685748544816449429172979121968822476407487338180094366571864058212181275014481332500694685980291864787792841251867286500303381147268462352650161187871789320335766756139193251116886103994398607271489010334914884713717301860055986679408351573027829253011979867029966259013773064454674809254223677843360268604641053498339514603432119931944297225619038470298872766401091849907810565659331141471864540108314688272998712253530478260865658537419045249552092011462856023910684493084886598300322019308675401809394972633138940708511714966924378498948085833007249607142294321119511308150367372066998871664113222375735690364908361938384444065126636461905467049415169695774282253778863563447664263805482042532322506507595389321367776059841590128083987240464829813389280311551202326969601065960349380262448448417357438104230044352959255982201011034000997050127689584184122799294105268618936092640037549479818370517714999944190301686749724800005039583973176351785805247824694761829761523409912804476899118126299939553739096653238646532268264333733283502677407268870165712714162085814899503507918012829855228405862590265352110788212734246312364776717255438211579416049823049032278641227030033381480111877845599632653820919186386432022057692214138311300596870291930943494041182484402789311222817339784557582099150858218120912993681175626166205130153326410821147279948872989552766975631560768500068831643157318817740062260347009937740792386160457564437499248623880997545996817312130821506693142232232730936448778308621101846401093430695067229204845456678724266828097503637805623761468437361377953222195143583675799450058669949224489818027306214292827216225380236927665072748574699448342150671694216338709245799194900403759058693876041635747528392243936075821086889594116140089086980767175644381658313816602806933886320606801984202657218850567148811859673232012219284537824236734458015970984946296529556126588551585588554063564061992786943700509509381433452516191768246568886117100487885450909700205166357103117894760909984136364449878078620224982899880475969358112150988709289533610305946615835730799348319251361957397512796392595546674911113305377752213195512669480285498626966080926191011479542660299335063885723457811761157400814602898197411798217304544326239815079679077297091442753379425809046605858464405708058086627320789146686377696690421324167231302805323492399902285115494898647476511397096147222059068267615873417512766324950429585875090118792275882969326248419257502847118042672819431673696725053034900313788075587682287031696563898364560271524939243912575677762082442654118616700366317323484479696502679606129427084527678416320972917430673592765`6000.;

N[gr[0, 0, 0, 0, r2, r4], prec_:$MachinePrecision] = -0.030949926278783927346612701549618913237217771595996498853154211783294776327177953492187057836745973066894900535673251360328887825963531494981253478718947274769741832091352492411979441967655911469488139784665207027517596398734870098969903131801144182895124130846204016919005188285218289457352093855857006334853362592238479791810930294535529687132817401755465202657869832563569082603867445462894518041906485637343758293308205108207549996791774783417933290704817973058243146879896893276363879101434858054214054757935598542844870582067210619371974616764112834440718553129687878169975572159334708031664145045708660646567700594478117033110958095796145700417158212996287726785066475035444492329353972023338498031969375814608344363245612232607830866415027285389550835735870030542015782542694941813360249080470161319092971979748239460896833999329033822715809376321065885513791046992497430845421158112821289066565914343548963036786662486468525722531948481901516413088480914254764929566199290888948480341195252122340369918932240113082126023299413742778919559530127109468985130298083045327665705277027036229048194170392547491077607402912615582988169805960323243379367801123345562972942133836147912354632295174141140264842073729924904205505144628164064896555498335247829192642420523100960733046598118080934063936304133909023476491991882078920399207280270191571966918982488658497315493332558076775235764321604048346877450102279340138566050301804205974783665894541825009256700463928602168763419985980681014248865977841371584519301939981879577581892402587285874823280286268861503373793404797678028892229129129083646525074675466974245342227525799735499199324236703209441038197883956497536595814383571471754757703251330671302538668537761038838150242698760969084396763628240414088217954985071933752723656422689671452183072123134458384469124231351129887311764578355654682795453779054592776643970415853694756603224431274107829620455310440518056427184094538584881292985033734395000521554265757244563243251936883212276600928116239989711006803930924846697119898150395886799655813468716647147424298999500885739966947060570861156555524360217906278096862338843305899541304089814721930698306101003569775320047963416931406331496453092872305156619607076804757932689032318728481233444463434037277023185874740610178622471269063829025687020624698030892080659060917468208116103408420634655262014410568006264845830547019488585370007567085732436748268900764325201973882830693195841957217902020397442976593654876789625731516160153698594902271522558567766667040012312257287802696361994518286700607809209020207177591762799405180304735477987520751307657946007584282999385496894811637748093549454456699079420849275535006210830282112375376079384462185673433636464068520328271189549955034931799822912213983466889063317940655239629717452930899468381910750941560609110228356059068758442666436925470706247408713338222949385127504683025357593063333004453278822748671226171488081214741121327781784550063641644754954264111243877055524084706016813958830249360032717652168278548418944254275944252777518978040682384761590121547386894970154058323170665577381225848462152242389921448141273958363640505392451861991114895631854500400372300362286495193558737264433679022714597875347501295086288193516626117115172920235532330163350429670516998955187036940342523471024570866516378351838675485550685963023329627625723447272350244970317857893902300577851883274521362642418763489483321179898142732036450242703043605832415939106298202621068483163052728247230792955377923393164232479367305791406297933505885281107158874619602078722533534746163304749666308369298908763260975967300769090631226974460661213183320411784731676236534615537526753382996894655224833123438581147464668790788832859059884034448778061812467999968068156806242971382974651301705666573091286802720459009514946980110152570037403100200864752577310966478354484158416426209645390943518249022658631793617339029717177446664599668112417981628767496154691617268917161845272332313407442155527681075365357503654777040416791607351431506763399795139361135371640637444235548362654860877503282947878285959276400833963701630483005325923168761921527305407280611390762296942757491460314022886066463190432806288781412068027316212027696502352099112229695245758278785342835316224993579012215529072429760347612166370965773039071617921396186340023137579594649517132353770860401686258944256249177688809849381000541454531938541101003678623273952778791139904364352548851286844743719848552142752131377381063807685120102950435263256466212974573561687449648816456765813959850821410324223676916021654140308590996326304737003647030989476401814398493151704320460477278459371027179507435715348905818362998118032280413389113480563518269003805448487541242608237541187612830231407955576258086258148709201122223954846914084614427554584261807982519494407990328219513893666865483296725241451177312558857985716507355805125134728179378093581169366995480302095446261679161841938091449137391739898638764255679153056391950999112047860139673991469771771755210384770681561638866578671776986271547267837042900694315320776364033227242800158034268546532055007293081967204428075204179925731917475502353112240318410440082928284559086422676780703064965178502533118588213362279988322664722885813519816378854726008834069563633001993070943614428321442025974579647996453035633592490390955840914164541336083597141659071723778178669324911933837037484286747149506921083642989536578640306937209751373231202174547063544232028637640239500194473892886026756425445114221254202552452178718600180245995115981301042468826757470417170854958006847197364149532297517606611898841522403434135994697833352262312576064736217271336032878257797794960458301298779263413975958204573258510750421438180033014276106443771508871030474861000694687861768039859205724293456815716501786857870897777789772973585084876234762743334274467369267054243223813255067241091891370115590114912761809731958494224813149847291671224984875156867698184601881345263108130435599456963140122091307613309476810366`6000.;

N[gr[0, 0, 0, 0, r4, 1], prec_:$MachinePrecision] = -0.018292774276331389274594722097920613393539882285691215859172587108579531398021795722377053402505164771096601841861793071282741371722624473351099682796041549825725390194117329718245748909608255859025482124298444728872379180399238905164967025510450285256231695921543909890271558786175770560798952543325406978936038096640876949251683823735905824484124216413605746819013856491462529331979708826628020219998377878346841457400586138045297189834330239670543911036591804710267008819755531871756243611565832264257058237660568578271477640968203940161071846357890635430362345780310962276529707202944960810840716116663619865308711945255081456413716402309203085888378572202345394068624467993398214759853086966035613395036375361460686117708854670493870482984851397971656008532714091564632462379200111806337863257777792695040073486202900359331208856549404722029003373091551893684778001161283143465805214111318765630792456674567866676110364230397772450869675526185202331192877481720684019554968803824057235893524643761314420706607022001742417106321678891413648618333562272176018606265283189958336841340201900906693764542405349095457309294834599857722926959968726312263147494318408449344105010050636049755546014907423923922980253267493647067340993112131143475933987566746872560025458699248763107055524051026934857765698094481521245946246258072411717066930458103405736517449849686628915165049941709587235395658516721236747447015567804652345528529954619712281435534154099841750205601333484149256401599634561005316769925347999284681651724858492963071473257591544326297863287423326717787284111366049568482336332190307856446913900953914278190443049100596724531497084593955160887860003775960885686557514698778438236852193037568123035679590802236565924949437027835226936275274710622206441732643355483347035011544638016005728578712430419940056946958687007952557136105091134360999710948734149030793815927940221719701262330131151248588827988813344304456622777802301440994136940817288981778256738337736032244781150464875477952003762034248493367017036044035029956395225289609500265536009197340553317776799835788139117814867834291530562499219590423782245277806909879236275956154030498348646119862869217906679993725966490023622069139939045401063603142658094311447599982288028871386615542525470915060431142851537311703513586144341424281328956280715648312978474189202732450710436117335387624659671788265731448397510142377996370518225805969649295932920040637663354981750019390088495502286064168227403980768723844433717703890291817470133147341037045834729418526589977957318745088548268689923840711427209513488269944465055049680622356242116827839008843266096090469998019176413725638171494683416491324082648683961353561051095945497352118963596320554305350293397107064443329135763029219914951950048855007021411363501711518835207387503860506474355842972775139805988358076507809465701353284757507180963223476065015639683966476306809442503880163694607086672473836825568827415070495346586572384579811917044372828437727962354557926880021972453831539117887992624128495640912065341752264914626169305571080903834560753535855565168973642918762401612176134980876850382799019622192988580645830711759885671995426257916129393617655180240548771152648841013495363948562281639363806283423782727367949096438593317194781135167773247743931737932537913588397700045728448386981191971805144566150539735086203478213070399729337150513703772599481519546271414056010153928189643778088764534620755540325122680820849679035094618780530432655904174409902228200455078457437866306587823988823109750595424429097076219739354409973470029158233513002731141154124254752746047304630332702244805110537106277063389995562643254025139639158730040451161793927526663536691997555121288723025027359119694563879439691059735932124952979729008450022087438078330309881853448424671720354944461876018613452121125352706386767243645966649788908900618842757451566408803316065081284690953521914535661949113128964424680684211983851366975950122956849523549519695500214085471364612834044081166518084392286784686767478776109151271931472722637066676396538812898904385158970573128887950553914833267863180551527686148419865987731401635676163326897305292141983594965493654421866546292440611206716656782579333084739309139825944431804485251548546276860687845608572291812887607034042421714376128261285689187217533064816043674653243611837895504359317027912809847403683460831377871157425723227858386499861297604014239999792105908881810658290944772126379310671205684536543977971467782334152792944168588896919128381271467439727580182201788022850039824203041936631157387840719503086782613956282997943767003942926803106947046962338883582273310142364648484208167588686047731924787975604348869175317760947219253004359909087629423879486733654908649956174227448939417691294117860430625807919807029567049081165084564551268787253067891453613909383348179927846501598860665270651889604706688629154770084471887184070354037511139911126166454219281622143686231654781765896005312162975846774222567878799245150714474809738431714324793940875971541485088130011871483810303784465928610154109995206115733532079367699534228698565912650668954551834529209990813252701129003707543008377093874688566025936608954785248260434395764989160844111788810539800591855539737239440545579641949783763022776165772718493990365119124427248759688466088634288301333427900779234347206906964203717216061205048157882785641601304952635028842729739339014842480251984738161281031514501704175380829321028111712148859574510246409326810980149888491379784946356064453351057354776879149098016580560606538396483925039240474146577672924765909119638904071344452007528783274469718210489238953887338965981582673954218065947263941532654932708645644838652291836806500596225160510777545439146386827986294922097844526618769813474562135018021314401116662017682962141190523044490785879598584917670105751987750546379317421444303000035102888002175939602923283543663666297790268049849700491098489590875909111166105879721604188027275852047230133390310066741392244498601200656941527184278`6000.;

N[gr[0, 0, 1, 1, r4, r2], prec_:$MachinePrecision] = -0.0116643011036267049614582287931459629868375477544341966685623127095872940765514541374550301998968607761089779257245741564270333396360327680235954333135752226426981375672583864799322698456637487816488294718462391990345452207163609998576398537559434507532718946278245636477823088764141768665629945607959539993997278579093274412371778871495655835075749092555679181055002466346217423669027845737232773008435600757219325613443782685245252705248478162955296874499507778256682062158087073996469115149876463502737859646705955592631790402603597940180236906710490344669225662381250409984516978312287668490237468845939788601693036309117234843885621919338474161239683984104818633801482220365982492571245741517408821820249559781539172761876176951829067148551816997297348876027670122763518994039889298942744654483506667634710141082885292267779607084768546085657459041158072091186373554687657829731358228876732252727539856013931899966044481491257211296468916205682182078945845013342495883925789667328136531760606114216213078662278089942277231805272056668046054290436933728964140009504583310958662635297366460892223606114345530828424956827004410336012920854533143443524899349782375531649121891266975483640758715609033687599598670513753229215465466344720083354417122816702592453859971766453715868275720861932150450403314115888783988757823968434213684122384759896422621720683270655902974717720304688254420292758135278553774270955104935162432864483573085942052994143013034097088391554623229477080779637073768758654548977368546786001040581693648105208829930204157506285009139586093230373197570486878192743814190575719341757015337282862750889064343272877180266466876102346472147295898224539909500659548819731311231388829800733392450680480526087501432731511405360163605778634978120502148398227498337928830776490764033060365338109799737193411007000338276544541418868575015814715171783294549804733962083272788932259892791337529128150730705303556951420080271045770396879806683837792777378899866996933770312936344037643731798033333983201260797505165059537825635688643394811141401780872859304964433744874733729414350835586697419346780588268366150024340712177720291661305350033464519670103843535264555233413247868666949001457990460965575733878326444870120367876570096783104992072662557771631626037892745523504608349279705010899170333239330531828528197057871083897810668829752753649944134846093919395044828877978901471297825138697702904636169777757331638534713153230312983309522161377648926110846901428056103659180142305692743426850120282157250234266101100656191278553849928971089191662500220965413745439789181340898309613186227496615532025150757063057122383123975911305059281388825085525844519150945256786598639964696046596080139074068930477423337527426419547435865604153966603247552701337224801832301070561307457812115512815019077393786342005633455125839014834535652067995245330483945800731244878537846255682804206942670383886841447798588471535195639077281176242958129729695249639534026915781882351092053888223585738446118409130585201901173239878320277693016635230469023754337197041805109406985880670040097521978648614854978485547841434311298155022085701046982066315200800783179865890280119609634229208103777129925573804947059385934768728434397203237197723711607834720949051986380194376925015624074435092063456987503994547001638219254682758998592391574122883123603214534703505030634152969809640297998610793745014444439019879283970374805582751772635213660274853215537868581284640532436861693762992687114147977998969991261111021774743780735674634577347593241564301916589839788230844613691309828738039577365288276093058357963033554799435668231209758605165504061659512146066515719747942133121749183237433547339142635519399405443497702613641899342089070818850186970633045248809987688239719533548364935609005530633771734177049247582642837583161974255202174419430300630341705530090747922434983179837683419663136748251706138805534579081712316650784736326025494933642850730162879746291569992373024674704160759228151401254758940644722413067853397293745812602009577978419484570465458898160384851047536087042182424334756667918477947998992877448217043329431433438651250950444819283093841271926203673873496126488362238150058160665501683013015395847962335526497395636975852093882387560949774725056422402520313289623795790919503938976225015045360482958357400102863807717745687443386991195149848437274311373562150003135123746822331448680197709799942366961573560727957064970031522206847649733521422989646077493904197793889448084302431630881245799733871994953604019800367564154843391319786995582205973118248115851070333567033921755074742723796060203055513050259287567735792539393174964254423552197896116668549278561449649626528988996852989571905405456795664709325610747928952006503722094240641892443684884311551887406943070369096525258388001102302567923156744740278100491365580508217826697337272587932239901388790172723257141226851818986516260965907963307734143061236418714920678134553042665844443541105090330048858139698819882633419496948276005592548331380525710721845533661416545629646806617353783241251302618293373673799429474713629018667509548337849204633929048619184053296671908418944138121475150645844960374807626431929971411385908496689839322618067761602321850988308620886550016714550664993732726409855285138379040011657775100025250916757060392456124282090849685184915985621660349236274959571380319297636370791463530652696702478728710605629982461622304968982484594230104267287154007789045711651905947153156510642296257221405593185255204156057223979546693070791421443728110846261064129461564882937085195611557825456280461850140823800865667226447958696765164840992924184998626263421866084009158472617955397101460012668042427283599312080090146026713417380261998500435608936670189194801804146268836486416675805128996744293368985677864981000039294942059757973326429180293249701692902163057691500826381674995013426608718989452459665058895677366478584849381113568838340856383817094448919816931062664981253329890716022228671223857417046840656108491289858883602`6000.;



==> anc/subsHPL.m <==
subsHPL = {

   pi -> Pi,
   z3 -> Zeta[3],
   z5 -> Zeta[5],
  pg1 -> PolyGamma[1,1/3],
  pg3 -> PolyGamma[3,1/3],
  pg5 -> PolyGamma[5,1/3],

   H5 ->
       + hr[-1,1,0,1,0] * ( 36 )

       + hr[-1,1,1,1,1] * (  - 6147/5 )

       + hr[1,-1,1,0,1] * (  - 36 )

       + hr[1,-1,1,1,0] * (  - 108 )

       + hr[1,0,1,1,1] * (  - 849/2 )

       + hr[1,1,-1,0,0] * ( 40928/435 )

       + hr[1,1,-1,0,1] * (  - 87196/435 )

       + hr[1,1,-1,1,0] * (  - 118516/435 )

       + hr[1,1,-1,1,1] * ( 175771/145 )

       + hr[1,1,0,1,-1] * ( 108 )

       + hr[1,1,0,1,1] * (  - 167118683/302760 )

       + hr[1,1,1,-1,0] * (  - 54880/87 )

       + hr[1,1,1,-1,1] * ( 378946/145 )

       + hr[1,1,1,0,-1] * ( 180 )

       + hr[1,1,1,0,1] * (  - 52745843/181656 )

       + hr[1,1,1,1,-1] * ( 22049/5 )

       + hr[1,1,1,1,0] * ( 191379739/454140 ),

   H6 ->
       + hr[-1,-1,1,0,1,0] * ( 362880 )

       + hr[-1,-1,1,1,1,1] * (  - 12392352 )

       + hr[-1,1,-1,1,0,1] * (  - 362880 )

       + hr[-1,1,-1,1,1,0] * (  - 1088640 )

       + hr[-1,1,0,1,1,1] * (  - 4278960 )

       + hr[-1,1,1,-1,0,0] * ( 27503616/29 )

       + hr[-1,1,1,-1,0,1] * (  - 58595712/29 )

       + hr[-1,1,1,-1,1,0] * (  - 79642752/29 )

       + hr[-1,1,1,-1,1,1] * ( 354354336/29 )

       + hr[-1,1,1,0,1,-1] * ( 1088640 )

       + hr[-1,1,1,0,1,1] * (  - 5346908924/841 )

       + hr[-1,1,1,1,-1,0] * (  - 184396800/29 )

       + hr[-1,1,1,1,-1,1] * ( 763955136/29 )

       + hr[-1,1,1,1,0,-1] * ( 1814400 )

       + hr[-1,1,1,1,0,1] * (  - 13392690220/2523 )

       + hr[-1,1,1,1,1,-1] * ( 44450784 )

       + hr[-1,1,1,1,1,0] * ( 35892584/2523 )

       + hr[1,-1,-1,1,0,1] * (  - 362880 )

       + hr[1,-1,-1,1,1,0] * (  - 1088640 )

       + hr[1,-1,1,-1,1,0] * (  - 40642560/11 )

       + hr[1,-1,1,-1,1,1] * ( 182038752/11 )

       + hr[1,-1,1,0,1,-1] * ( 1088640 )

       + hr[1,-1,1,0,1,0] * ( 27216000/11 )

       + hr[1,-1,1,1,-1,0] * (  - 1265440512/319 )

       + hr[1,-1,1,1,-1,1] * ( 9113880384/319 )

       + hr[1,-1,1,1,0,-1] * ( 1814400 )

       + hr[1,-1,1,1,1,-1] * ( 12167243424/319 )

       + hr[1,-1,1,1,1,1] * (  - 7648252970708/138765 )

       + hr[1,0,1,-1,1,0] * ( 27216000/11 )

       + hr[1,0,1,-1,1,1] * (  - 2762403840/319 )

       + hr[1,0,1,0,1,1] * (  - 133912269610/27753 )

       + hr[1,0,1,1,-1,0] * ( 438484480/319 )

       + hr[1,0,1,1,-1,1] * (  - 3814742400/319 )

       + hr[1,0,1,1,0,1] * (  - 448299133310/83259 )

       + hr[1,0,1,1,1,-1] * (  - 3157015680/319 )

       + hr[1,0,1,1,1,0] * ( 395856568240/83259 )

       + hr[1,1,-1,-1,1,0] * (  - 73301760/11 )

       + hr[1,1,-1,-1,1,1] * ( 263686752/11 )

       + hr[1,1,-1,0,1,-1] * ( 1088640 )

       + hr[1,1,-1,1,-1,0] * (  - 1147069056/319 )

       + hr[1,1,-1,1,-1,1] * ( 10810820160/319 )

       + hr[1,1,-1,1,0,-1] * ( 1814400 )

       + hr[1,1,-1,1,0,1] * (  - 146623580824/27753 )

       + hr[1,1,-1,1,1,-1] * ( 11141252640/319 )

       + hr[1,1,-1,1,1,0] * (  - 566712413428/27753 )

       + hr[1,1,-1,1,1,1] * ( 1188205660124/138765 )

       + hr[1,1,0,-1,1,-1] * ( 1088640 )

       + hr[1,1,0,-1,1,1] * (  - 4854349724/841 )

       + hr[1,1,0,1,-1,-1] * ( 1088640 )

       + hr[1,1,0,1,-1,0] * ( 1133838696249132812/6295629285 )

       + hr[1,1,0,1,-1,1] * (  - 465193321021842244/2098543095 )

       + hr[1,1,0,1,1,-1] * (  - 697902426440420612/2098543095 )

       + hr[1,1,1,-1,-1,0] * (  - 389220277666736942/2098543095 )

       + hr[1,1,1,-1,-1,1] * ( 466985281238385902/2098543095 )

       + hr[1,1,1,-1,0,-1] * (  - 46953057648/4205 )

       + hr[1,1,1,-1,0,0] * ( 14165415833633862/233171455 )

       + hr[1,1,1,-1,0,1] * (  - 859144693394712326/6295629285 )

       + hr[1,1,1,-1,1,-1] * ( 451246220656615502/2098543095 )

       + hr[1,1,1,-1,1,0] * (  - 342700632118743586/6295629285 )

       + hr[1,1,1,-1,1,1] * ( 467663616245334274/2098543095 )

       + hr[1,1,1,0,-1,-1] * ( 1814400 )

       + hr[1,1,1,0,-1,0] * ( 1435962426048582968/2098543095 )

       + hr[1,1,1,0,-1,1] * (  - 543182821801440296/699514365 )

       + hr[1,1,1,0,0,-1] * ( 167187424712/2523 )

       + hr[1,1,1,0,0,1] * ( 552441908228400766/11332132713 )

       + hr[1,1,1,0,1,-1] * (  - 260072928578724088/233171455 )

       + hr[1,1,1,0,1,0] * (  - 2211248256225309688/56660663565 )

       + hr[1,1,1,1,-1,-1] * ( 1592115366408910808/2098543095 )

       + hr[1,1,1,1,-1,0] * ( 419428930312070258/2098543095 )

       + hr[1,1,1,1,-1,1] * ( 938578319363231702/2098543095 )

       + hr[1,1,1,1,0,-1] * (  - 64337983979177944/24121185 )

       + hr[1,1,1,1,0,0] * ( 1937948230299237521/50365034280 )

       + hr[1,1,1,1,1,-1] * ( 51618028314896914/139902873 )

       + hr[1,1,1,1,1,1] * (  - 14051838957873018177019/288454287240 )
};



(* weight 5 *)
N[hr[-1, 1, 0, 1, 0], prec_:$MachinePrecision] = 0.37860186483790001689268394070650629307275203153210190728277579314215896810375655678586521606799678981554647542276779505755148670874276694340920580759323203564559220146004760599487166091010627578138752703623087063021139367025205375131567415592732975461308834957571129954317972283557861481956708373863392218607651097700386210818019100266662706494763918950371297673204527436695063939609793214771333559747174184404654334232945201174003487521924064006608010977136532494650113546910002146472268946814097306825418334773986884167321355652151127002102145037909311715364853858426113799452566351972917812630607365767884515244428028013634043554197980156834512009711094232891436986895905750845809097559047929778671096431852145336749613367683639965295311319810210078455272202102257015254176958902356836469222284412989009475139284509234136183825159429568580800129217365588839263029618889654549566016410716049291192158900738440607081491128780599720975834964585836038765934722281511453803725301207126380255785965210133761603091350339073988225226758043260244432425098428192755991739681049320753633065736206339143435957398839085055879391777052965625460386531959814018912323810935243953315925810317259765152852603670922801278803429531870354744802720463151848894394479471170678653775736184600957340741448070400907115479820685617115989048119471812214374961574258520157348169270010421176802171828404905616917776813679542060252868407955562240096432481793977132098239218020293477237637927354461638131179056219693376211177090847056856989926838338630779398042068753707863405360162992473584090938631895904221096178656795695856884989320032634463135194623662929659606292460800103502594409683738303830995269089270290014803574242470186855414867497843902825543889495510090015057982811391783959373745114391187510778004637063400828173493299333354401991110698352674192848878942061797165868303444775522584908601673106062972003974034249573194666696470289542805512633027709051327975853771636856569501290167139149437025895086971156568250391137246530228004543149020181252979595376293247004504078920689152585608899202947736374264946776139178329158485909212429747971686656498704848587006176161156137123212014144201159451344877975361733452259243747337578683931745761002761580468998185881945573670609861717751021993222171735124599598349655905911367464875245591759508063849299650277012765332808554768677662751448238889392930839632440498170504942355973407801357984117724852219870988361174455127847259885580498868240038068400713830994432067294400604080317298707069233958359508323365060931374545070815153047436664493241511104827569013350627013299420337519308494924806922537267863402142668886598942404639092544238235314238993725461115735640080104079063468402655406628033438264122057916123243831854738942124046867441738792226746343130119741206407284118680192586817071639511775854832671590926261269938793998278857475411774896730865316094616510585775151730526247844970539087155580698374265918453486557394842379078624478012766020841132671573031907717290012854382361634052976401431410872975278194570815213964116347730684871848220996343667266419469453224882096604363292024381797728136965316354404020041250197502598387095371014256334150464831106710678267873978761140681471083581011111834121429403807459644691919707334172657203549996210128550240836814361350894942535067503501253903192868384820787143707803055812004543262574510243216307820830388094495819733720819411322110039011808187508812402174785462723669021653150088113540292198487842910170175271340424325579363034949212456819069710471834688789164104099964753234517081580467587367101564083714280978620398288162452576636072955992028713937421986601480700883786214437287769292885026984363293925693129066818156392045292000109106633944291889841483407171563453795538664464369796216519751242417336210611260375291804757040129733931865331531729559574712274171578258804246324337023563404409738156877483278004316479186345667565511628426649076096306055154239076763269743180143881868436274655908376040195742952633147743686731664673628163659968512108661585708980070373038246861359106530713218013975754407992625172968234728288181083751676540264637085508157393232371576956793978627888315449152008726581135844412148519530790477714391357443788547947265996274462492522632351654373609880434118626096632663544983973857675916298794329089142710592439436019043470058046590961341244822189466582659618183173389641068093223826338084810891755448118620606949814218220385426222223581216608626174950819943196390022989549320669878891965810497523998048840569418468494892520250453054749818193535655867962503381768183795046049500559296436254672234798174640202905525242550132073020430753953173695938340187709612881369125155052851481531526001226463530844371009467311591097127817012545944397357116157164831501880906772276211990675448916934147275381978368868625135596492090677668529105676284981527153758166312728454444857391400781127148639160829442090542899973135676621997218355693191013537967772019135647980334387014674454710382014682720866580571350655391376423400368609770684667966819177399097394119703484758432265347314411935821774682863605483807715707118223095060611125273672057738933769499070227105727202824178648095115829533717467934628410346186242237210299259520119147967179920488052015375480372544632735957829301959290384375537931543726435155466081841168180040363847114971596990952494306962917260331084094890937264844047492564897004996748156763943686946027390126263950967284351208835813202476813024976300709053201064147104854878308698546170130996376207371276341365182746423324892261910223974027659314376319769927272292490865516233523446707604045565381229071588574779815693162772360281629801816113255808630674441666522380344050602758184575262534387965891249276447155134305091308382081548251859393587080559745440239268453504319307838610217153034781473957109778158549381493589629494316220162844346197751750235099450055019983055225793697293117201008116560276278742634656332192278216155540331606005790187974028591705702863515781135500936471624256053239`6000.;

N[hr[-1, 1, 1, 1, 1], prec_:$MachinePrecision] = 0.006511681928111564176662706728341914249181441914597315875950155820616992015437546385764421586704982203577131326036961414857968704389885568889169048861992413544022528470536256641644339072314174156807688583139117163683122658010674090408110682991061240520915509578540704685243572318944746152509242830156807551597315053483441482996087544927526772197173463387802925870073599418404435870704683200690320836533111922518552378195529334813278548632271852335850517220807696323296281904573795016958052207790330205333227035566036521863998256670170289110264308775704244227880261441671110868714648768825023972490723750209591954131746765684914948835397443589206880090564653115778280463710930598820001209143930348001995511790427305680729679040109217348295854196807449923774851529357585478714054774998577219003441361087022376295869019324293375982031386955740371480340541093439647942374767020830109232774717887162933908842716139291806522877364889415533876114382516139033671517559693376684493576115619272879102348712639682781975005473010805216660619704097951331649008392296303002598961748836726130128245603679028662550636819299979075150058639476619417702655413885726178598652050879486192067000213446223587539159778300511653361321408223327268954180322662473786468524959567029201016414996011318361227869629251162890522115753163605932798121356853633458852024836381233622350904092908646930559224844273198854626495117944210093901695440286942027376058428848123672863124057655758061464572843825299398539387283847926080826520701983759405452283754127049701155397551760043879560927385949868773414124126237153754407253260826801918339377136101817738304984454872912400874096195106098788425112916081376398080432524063285847987362742582874797196901281606598867817912703843168082866709897619077320963579757340018353346222016001272222453557604345446186258200388907350859935963184077585906146468227185487231454705686508199554528481041762466314746644792379455928767461631674390612122235930675779448338732886966134369624782080951780516806795773944441486759799999214695252335037395750442211163066999420443536202713491848166935021840905583135459068522398396635123849544500063605400563921685266967682653262456615096380639001038847446781084130908734840893214817149840968508985946981638595650545550000653094019928668783013671162197629273361271478550769767504748475335887164367158580740481532572613957909595146951075061573703193187729703037521146029865880006540149504745978998483893689543810847288646991792586977922719948096306406972334892585516404816475463209522822110338002789959471814615013912899532008518733578702850774048675523322245603376654303031661003752439327208595354566413183769077868285774899222633244561354755695960459284452209033078509073652745155425717562987768967047549219612753198569038898181673575306401428618503887258308973283379017008513281794534026688502393204952389253263671120754321007212400778510056161277480427098060030620592568734607195086240725818458037473228282291065091953406531914367179982369935506578453567395365296410936960469831867818180662559793805386239767860729910721335101394651872018130310709275674423445088563230977442057284040610732546627998925180824219906045165588877096978370557184486406079395932375730391563677833513967251684057824310354536758190631140646620460265150208605725075510375863208275148817821634680072106758689012809872741384238874850652924324633877357148425103349178748515804807500670476662537317754827210767118272521359391673436147360680519976049047509830316139085433260517409950914362930794418140179924896537805476076047978577787868469642856841573379579594204442399225025733981475307499058901824252717257162714421079947994513478680079963265163642183264952624115748376653306017938198071086133738497515576897766809987080902767515339432300859806369471789037680386309224344176140242032048828153661479408913100834343601832613789589952414772732245083285550063828702181058090244291889250123698719379573892516420489246700925878622525924416577531320287503804900439906797056818180522599432835281461283577752224512091158485403572181100426083415522106953684953367316320656998459751833289268614296184649833060119191832666955132189145634160187336758531000573817601872378308545893635360684367470115667575501147158761095864255800059696568977524912563271668015399522254122612154970995039132526290439972143340623263924195124683581559725190208314523873127191831691639235755603184967983633566606745033558444850926093184041276039841141302547681695236194178318237779227997911869512610958302439235824687505463814635549928634756682481838759395585471824934139279779011925708703289654117727590521457280928473421444292611469990338649702711460657195243331205877780476629600522737547208337505265453879081368700387271410690620087507249863750330341520264565840096405469084457610955304530036703162343822972041699551740070786068190012094511695000092996523663438268255893594521604737699579144216943360645439139840378295065071606151992432696979587826058473042706645092011429088243783412430410806805147045317493822402757205599035606277180000287412804162841570944282758551959412876937477510042663553583889346925496003466793436199295416382403534279239747150028263658939942758067548950913192470815526460690045280641923452899207684886209286913543588930473920910634889116258559978620997414610980425819718312342987823823975724692844666205656138479968928281235220298088084806230851793822850806454311504776723881236370493713019873018378833784355140902735152171856254738312071463649203190908235163228448912778987761321801539047916765564747378142906376176505903795062889818447783757351186789576863638416740137108607521026251012046906697270346836572023405640100801424263315766648760793939058346851571077807376873410025345557384643910495164666046653310082093388622134707553506970511710152729698836170838263899197956305133644630862444700089773096714521210757702953316030102649405952584557959287105316282004597882860055466354983481484636379186120648964590066656459126278028995200225979272495062022393425793617670940098197513111864843026360630106809886932250190882321952`6000.;

N[hr[1, -1, 1, 0, 1], prec_:$MachinePrecision] = 0.01540362238223555313486166480759739673162979104754909054466485463637346246758915155631950325251822510888849324673200245672768766967748518982329337742583047176502342371631106863797532697953930394904663630809068384600443958092261595994860378680503782947237910477331097009782965739091176836714982010704917891652079631286032241850956856166137324239603924962952060802537066404924451752394193565491509829653726426431312444071518881604044557529779453996822662547809560189808114006019299321707529087116844467304915005842469390141089181436562126669923353411217013981632659189467581827183346051762725647453998848552995380651925111230925976945277270807539650691988261852835926675221425980255327564728288407035655262288523471728820120058237073355046868099216125104757822262679531124285003686918699921460739873985834262671725032202051385565519544650514045318942129948438496543287412294487762826596830359204734783021880819762885428689431164438707931442675545658229775715050065379526872376999371743474357211214615085778042759329475072420883893846977614018786784810058643892217470181377745643932705529688391745682011855275709487550644496763584127493122265495827840644379489365407058672150403166267726138114592770900841095837229217050635617203523812899425241949124940316330835962404449408126912578810115751289100299115760576650906584372913784379663494090077223276057112065965918602510423769597457213700222316691892631179223346994432908153536511668743929533496345061455663006259185593438654711624842504334427784300577208639058706212408999792775440703066946000498865408089699857343701362129732317011671400066957855067359711912374177201993514327759106303260633900578502154172044871005006807061538502426719782930512194483479218833706903598356590731242667260337303781175710711416416203353745866663355420840366839952188707141381814994328868226176206098615262162604975849899744433401355220662805035045437229428631794710726242001348857402274667405757547977510591913525923011038168961204790127998474825016073038502093788563002195829146146917025331188229215922090156534581797824698495488601615003509764484600615435100061547418264150144561088385734885774342370634820199705858667031383434304855025586797535842483935337354736805982170856902157552333907904300920424559062262571363381830183194797544735526086062241242949308447941526323353485040831460262173513507222864809233654148882036581426733187580436019973698805516871451790770554557791149633657112231524951452683698487066476789001759592536213533277654008082823623200431968579986724972842033067880529536736418531409507549443847234317655526889307327466397422902083452305950899870156245549735940307094571731227891590089439993098076035112950641003949444580283718080905890887461832425764652355377595456767550970340088747801225405398083877793670444026291954042972933490529212445441233824968140501328435610880408104449138480900515006948187568238883171335891052616074812026165182902201130221609054434444282851830727051373109109309764711704680710334761497131186910895079509851314610064702122256816639849709952097974643745813715481898510775984609903968355549767456027902972064463595720284228868618041532646006657355381567014036738883838786923219161571648506336014665739576587962024712884564238952620600101232939002294036870150287907277545200518203173343549747918668390617458807705957449253857873793706838761371177613886176646043603913958041373002870986540196281463246444295374046356693002701016947486686909185947573396264578603300019479514141468581035192884966277053082086154629756494877826543859148229688982541423853155629405287813144734642647986741270847335174750476046056018544432328697349642684568665074171054526126212625585299180336252605463988189933351804513761017186675500908299850966556478802787697556523825126076679310874761381407407379365396906504668004133333179522679799003305566257427066780195606560270763624568680758086066998818158352862106339481647008253695473283711237403989782659806160712390544165813739415411769820133736626207968373350344701606761295014671838185001868734795278805045090207988481957146873571455612156467663952987731960606687522334014100042274782960638691744029507733060049786521200735924283888325571850725297380293978705672492842807098641326915866502785698137253552919255108401602145186869969942709119571963479694376511998085651978903583823610474445975659733422006552121544694816095319367638530348019440636568835472587180531986622449680517097791067985416627930984398986933190688179941018757843278592853913783199854066729179645510320433590501117157325593723825901498679632487551619893186499460597868242755974091845901581086636793337656243305400052635674158174384448115400256152736264227379284838693950751575035552601480468520705861821110801834622460370038089819670948898088324563418246459636166372027839213552245596230409445217211578968339326656977132740514049080764097088606458459361938875941774815189469718336411511159222864063313329913208713793248224417083083566936704521069413169491017446859633184028587998059114589774179366388677614261450341902277506398267469048807793914365589940765652955780345867545255398877421023903934368664744531781664215616971128907876935378547629127391141390313838708050994500671517117935330004976293837511797733419240427445653504229704001715936649781202605879322518921152836878248903901668663637197556473891869712583150348370061184349771539160593057843465495211550620078593457197091281051440991912901939331604005214233379980843091227766467800925580163260037927058670058639101729283175456825150998976563529186697463631977213728164544259047895492774888966152999275250861365647554728381864851638815084573755102912950657695680674634756942394008636976444555770005027544351045474607917313476894988986794396211287362293711056983738020535638589567544355582582768460298991939326164373610184411839328108975734131871607824682000068770203653496441504998243038163210661071279807364723249304597319200338653936368066344711256250534131285475381049946706544229938463189306053802321889817761027963021018377564544660090862800049699385023671524992490824705687639416867976262`6000.;

N[hr[1, -1, 1, 1, 0], prec_:$MachinePrecision] = 0.002252285905333005448855909722684527581198755065042319111594871435629000974484332642008607819532333305047074900879381374293806988651129902881834774545289882278967482999124379671896485537020036295021065973599921789563289073069605837696129060998506513128790393912286177583072328151008206357746143341642792503719525079447269400002156858211516266175978762079831687816778121415958834492443852379903768353538796932970081911879999494776091163494428941667905564544864590889036469985160228974176110030998063744249172280135080305754518560292859387951370306652840548159850239657046142503076265413877747971786158409503417006718844523840289024380136606527117682731352485379912065289534313991396055528474927307815054348426791938671167567537323501803219396526735212125918992899614265332606888208152002943423947972538658125584831170020138650789441898538904087694561464781015860782556583021323445993671981463329065566470942323205811995312741216981867753039621173977791609576253162930455993901685334312471269032798666741774834823859016159383273848620408394122235382423436929801420506074748730234201724966828772547063160352273771006125629371338107585432808404271267782247834120356176368744307821690440025842387173628903262990329411352603455036216806088375978709356108780530165608370353367416479054806123105455962082521943262689484846472676595533409602808076966849350245501962994301263265399762266802778872541608646670021641593252099723576083460319524575274866313845029954294807097904430869176918169489905536892029222356377594966897163940253915515653447177294867268682460247069291322664558898011783909636431912601587670169396517290395421539090632576747448842715944317679575160060934450069041951026296078595507986193378354216160319054086953605739896336732684152217828651698176028153572499092393932746737530265829687363201846443447746225885589884983760786089923190426595266308442232617202890221738619138628721079706919989519752869763779130005035142647774341673658072939364296505536548030715278723922284719912212345577526815505218175868930745729380459094017929664105808687770639446194906679756299274236796978160742733501689710469938307565034669681146601669934886691289319053407915775886650360249844399003792602443097266215595818906073820531532081940012342559809877465026909209408570510059870880148231483517835180423302421693825221779801867370182017537591904527545926330105245268230856305785511510423440214499417263877725374170285706593543825940855071008467863828428102186775096226203899817209414707513451244038304946148467251075090938759613372889984751093572925133752005585554678975845171130503843745600131660163159481892266551486978303596112643004133934558742593954035273229160061181433415728163441924178992611747269517318351371693414958773761536627650999587803835604931806221159517742015602897711046855703137458641959257345880888173738736487749540993480256857386502029421680084401966206225014717756629678657034697915188600636103716555132728235471294778950296243394211413020599823163558165418863648600611949454979936006432327745117752425871451197082425651894623398419946503788262190068911383863646957143739824728249427208790356374145721675974556094059977526791036452388348530283929391710590907428735188772763768571291940128067719163713366400206614962403816626819785456097815303726254007913210064406739302616636892102877494609446305949823675471989768204236197113406019194972443575721450940424433149530100589543624993367465331849805668439143301989519030474497593227133659009970464639494848667818396412041340349266044222490722183574135499756036197326629727061630118374837873911423273176611401702710102150182448768785513891937406548102676755644403239333738178130299644826163474180277663151363872795142105058286075591175799617546738307783643392552860384373146937505218582619381336950931682800042242075570816432198234924457494680298059037260844271247145084007125760299122415930988027761627138716135643011747317629212830123011111795260264630430189738710244606040646175028353847002738527611727830038776668211487639408185075063323130963294465832072476414947296393418737077095084249397056048471409409782733530843276617135418191870087769713184450755354298456693804733003465184468259995594023355345608996098764713090508700041880727056942972972599430631783765004748255706386500731425565445714050106490437733209370898643898076074617940719720780398821088215322292226970403374497413751628718271325836504102172534908393764049661941457884136794803809553508536768794506543775014562542546454618685634669095216028274576991192478301207004383432190575491930005146463757093091693522425899266754953750449920267684034477669616308114314437084817249128618221683932592463536690381373776049852724895662635457151978145463022614087421736321351574390057584326537569548682377601893447696032674611040413834942063468754149476443700928625410758757600149459620317318215264724108616170300944998059788312938824605447127604194588193566352084468266935665444630919147556112834214911966617109587677781100704132426267633993757209952529070219032563781175462666777300715479446128618202818709573826426368987693084809746703074925245611321841175523562400431180390979014571566136911042377247431693284674256702142173726642554000795217948215636209816296992674877543236506391358477688217379197245923403901694051903465105720898771693227793234982088329635139158738222910474846813864603215935262288940414813404933490997530074147028509575962818197466093154099287599176736374248533893288970952247049227494295954039215647422043657018931985001409893852668274770856239498232859551034619186751617417683099695702691046651818083309510540917940316652099204127190482385494486932134394921025835172071993405601990958649001625140801881690681339168456602843183348650234077957906262363614287436565644718155939140853890433298652484031429236236482196087936699268664592608934483318488090724096488331013631963221291846556979671312684462749070438881599038614198020357090430365916915395803118571732425865385595458459995169649754705793972772106729589168561580050379389018929467311625074289129399377834227395035463280867751854657778`6000.;

N[hr[1, 0, 1, 1, 1], prec_:$MachinePrecision] = 0.016085896657893605488097357106602434150096359125275323754074754172610241287636172791478447505440328281823119082796310158688632670323814164579307469237348719214425026575588093591025062912882842349472775532741622869261329751716164456376437806837425815375730116308663064669458130203274624845221093734679184637803407891629979115484280278727631560396497208463992707738973762186359967344185071277505441432844414461986323062458206960498853014682014903346227940637828881241367123616359741667162231172205696377025865798742181467775773091798157609217952895920568459292834226790528872120271202488170475038919447177369176043234393184547342165280661744512464252292015000473626267205880632685307262806633524356687633064922604393343777710137423936799680110252856172640778314670583144146429548325994285452970907069416507951609584733085355761950488729276735143320636759475989616660127981141334107062981751048702690363590499546403804577810651614473291001017285337344262255266028212292484449219588473587056796646032658677482623764129808665247688290059644836789925665186886687567503504556580254326824059423631530190083120828062397437386997003398717125329749230631621759802735340270389690765800041910380680205238353401825253197693951216168507338208605541095306205637528128874361867127147195323017804298253158872994762080590187763767831402933098990526204377959542172935163583431094994339958316987885208449419832336088169835023127974261214762762842597121393335424064766230699534163248313870507250099811938625547473733628633784805947820532935255703021083170876207208229326412013924540244223181892589412180662340531287371832120736759512490882001315402537486241996274753080959251800321304935332253365956728743762656907622120536504980539810171909548230525838954987534114075985353815678409607630861110151223372814948086302282856626131249695944111800027285872392343503197775472625283968237114259114405706887707280912574199271730889424143263909589733831282492470596265118671780881590094834153277607411665660446839304978448009007976787001822066388733387318833811961238684997132224439518829502995131338444817321222890452774384636070507310521087865108018304878016814823554156914436008750344178754881314813711350890240986189125082575763657214102885455125033904852399149832952478079946278169950431301466692360851146223485860664077493636499332595873735391527101211128589514378625058850488726052588991463627149655287273902713320281099107718852232447260722442862054519066648949689213056596368167270815820437043154277189282688948694264415739902838383874215463892590907387633459211080918782346414616615405903323334589622231474690743736216128124722900914589931482333204092556290277761509628593151868919068609401633684633663130325809372441943842970242021529821562053484539849039801017736125837169132216114169812375555622048504511109176237258486887218374130921650203995677374941522537193329204693504046776260997308942465432354460340771646527551243697294533685781941647387712679243238601412516919946416066223854831914433790224694180138538823472449176526508186206127047966527925598162982202320461540511728875854773726327447174376792881927947411377256451129757134851613227813257096780472486979597263227960761333319645890503936087643019523415913513970763036246605804148031627441524913967708523595745843120780047610373560960240702953817336593543544820813353792443540177979502557555297371874407282776664601086667721271210584599991724448681627388142224424911956013642253500150452301983070002444995321662753360511744419167347383526025487368680796723414042640390536028212176141890467792743420342858317526185149983369406883588686989482317368236440480425600979668717675672953306191662124522020147810540877033838107324731039861841901952896554366316582568523115055666075086841089226279109812645567886566955202494835927537065086759164437014597820229160321883756687928299252265866031920578429109804057091623962243285789962316953706498427178187796625551116907954171798870392872645074387313139711057064773884218155748062466767744113751700427242773643140277265335769125922726857689358943874497951426247771574385646857686442717048340353934776952333245269441815926302070404593742470511958068125650885550816891407955115350959364514652688947772259249621645655992362504406178208326596279275390634406890131170976247222681629177777973938648594512669015009493234431986204581199365091984590313826164714861038466108124288402168931914390140821930999737794618262191035504698043128000406294934763829873638950999901535614089047450961328550421440026075041762777502535238660693457370315352515991472175297803152037470987622184467897014889061618252187572530356761738743640537645992008372453178874742760477330482401498723432844506259864317358767276775677096668178839216702152960270102751150572591375430504536912847637011867219706691196514771121623092849539175185415530585985562079067916724161273539513559433459843540630261212593245449934831631636033880625882846842466423556162756272980166768125017430471735745033688895122873111000857831498903164845104065355446077486872986455330834881910178404254689912920827710406919122787499631298228476480925781399916092521563023844680176290941826887464655297510457016090880180752818615056834912570898409409319301590102875117456636054030522941296747336857970372275990782940424807378021111875576530529385066374119532006565556067541433972292544439035153055215672710373242476704299411184796202487981564744138848287188702206205946690486193739126415279211206481384775609770995355095389599568350740323979676497277807468544082253431573602672876648413000704468761016335363259615547431180625860032325248981480644612300903133121334920978317227357779503207338478291884160846346969637385057465610448631884861031946586881834743822866467063841796020899460371889044032810325616576307052176220060749364310150368291721517838027977115314933449222850435395170803297375103651120788704720723672294987821115995000118644778381362538728947868521458585059488700624785125787964014799838649946367441724254320324449032479970506345332723940335211320904155764952123669160965500670899844746929584571936012`6000.;

N[hr[1, 1, -1, 0, 0], prec_:$MachinePrecision] = -0.4614414310450057443179556720005772937450983557514446310922032854082392205396215595394882221969908616379225469766505303451765440819519596677826944898929836798264903322261657130707994312546374836179968512394018592489446513520648551587256492300306402902272743341353691570485652605856661657620807880432784454330790553165237433173811584892622912815514924275765427816022078932334825126702147545697977303314491399165483393681679579846233252644435346948892645170421960764038259679121847342858851888149763969390173812026072892049771350207538857910254271528931913807755267544720104373656330712252094094440595319349587706450045237154834769603815021241933356562623047465894308280058465527355886839024727636373064260682065958594355759146704265949359053140698598334605674571897979867556856452955615183398001014835730037472703499515691452862479343926915882776343005300071157181704462798097204407914362347721417806350448063558251951206863345673229202605157418678069478235035591952767422828831139411947847402483752714758838774762390255044391371150930883127726012147109149972992255340845797092335800678464644735968840646758350816514966666131204780301267492271222028730143003988998955149075413138482317582892132705179036016870679259175357172925138359498179708558566892500850216324110067987721842521441198070895106038399604558947181678161077221410146292456903920626255942781325748505776595451466841193124823735545992438646614682342020979320895459041235650856586078851919346998845911826706538099026019499747562467001453730565790830508287323362280918028411638348326964415131541027140350754283934300233757623323368550926535583571323508733122260019804264197575399456500409344130816828853825354545925230092034126522181356044609729009961822629674465393835927016448686910090994763209807412124305904860025044129623058867009860364224828896293646186353611932768649386310063650708599402293354533815220278243677084835253346991184066771863451669370759652827407061576696685543558807245575779112884488591067311413515706861285543248886681552833321258491775558473699712552321421393859235492364472944897275747510632628730341237376785456381457859536281182033155641044571436662471076756224427918855605056234784124690337825733563809737322440062500103583494411794776286286320146298898183831186074918726661890825875163703563874775662307470360414995956081616297479097118373102383015652155161815995542009821754675693479714009299403467952247487211348001368552323719565518718710804732886729590974817868339548977709627055087420094559488838879800596918936139158641921404104490753675368795085513934387464165721379277396633061644278694859507748579454648589028121380172654618816958269954418745549959179441333387495969489209423387265974177726480097433401422621088070032835379926346920544475477389083088998197003978649725320812604132179835837116365210105702505420180737907572962459588229873684375632575925240357951179926191854620587647481621447123067236369490559213182654715041337404149161798609982873911220594723065915145846159218722026358849933188626355688781311354314592775092343259348629219940241822823269793239290676501732015629596554821273355458169089691700334068979035159176030946718104123288779920285567804742947904547395758105086688794709335178904489448901111954588688282271989245075758932527159921244719766559573347073139773164658710232107872549824559834718217005423668672460863209892215117249252718830050605776116311960173353318365153907677968423811745172246694614048340848461602306310169967341043548584007525348930322865982520117577031562682058799085765359113557922974635622268861062283194355401232660581517217707644246980102567426244194635436031149053059392697320334151908029153382075526006251052758422615733033223323870810776739571775642086583910276400215432861372864206009753607579927467525000323452953540444665630561251396865275689743192329917198518206984184726471154387266232906858522045779661143652886586800287322821871707820753766577925095154746314478163872776204633317363407181139898346936052100416778531571606358671601457445164828573118420606452911394124209947319798140564662842506229978077792657347295334901407828364182299263581539906806857499679320864465179496706113373872992020847628436940273860731438735777375286300500993442536795834729657320946984987792704912281384017844414194316813322052699491062280114170108005123475355453542896316009525043557272342212308210713440977380907191919813531877988659027287033029567675375799456808492601496355449242857208335798929303233073785796862519054932448347298484503074264754635601219243516112758187967049359818215592349781954475518354320139020718764641123417881803193159145571578447565044599166902658744671401909864475498242150651721000602717301579488210766223938299600375385326710090194987500524242185831521184548877602262140115339159776847778184893174393927729531638701616284414528438007328310866821465019732246043804876569935196709917070015113510443099827290204492443494963784269793091633939472846208833385493230217859661906622390959578794862128788703431649635173056848874457293953526086272650519257472064426781682211791676673802134744792083174530474082036662400464370743243794400270738626731514372975271607118152087546464010773247668758164501858158910041636845989084894644915235330277524132764704011340905136221562615493683195880887401865796491086877853296603314128928229465822289220920127981326864216835519035241462655660272485113294343633983149387519837371930661249839230594093045910206154439359125296808197735418366730496942145463435944038780042111937568534113659037184402896278878941230446466327714690843247084909728870286893938015405551309163621212066254105920877224827811657775358595652615223416476135404532268249140341291226761986693736860835536302982409413270982279114224736322476994330196606535791095722403248909216961867603240468622478821050758552026916392587797558877148679919898911052438381038648947832499743933879327856936052585660643394014810233782300946194089746125276240290907070334377047736266980686947381971470676921037029285597582600483182962052724628098565366520619431309798828`6000.;

N[hr[1, 1, -1, 0, 1], prec_:$MachinePrecision] = 0.027554007016027875859148643729513719886167150013354269961610840958922342164006244040665565349128364179469768575657997015622206490778292971220587011888572691576962974970905479389053182571948960029287472863177717345082572364008618985340127330490598917607718181538137684487547750656305659766016869513060707021146427231689038666160013507960860203013949348616789593650141473175651297342651220179755787562294997294255525747204386494518789324107721419853363323800415890612995200739421324663143226497614875134118848423515164189962959008267683350969704774606951888794263480941047374172431042009971167482728756409602236846034827325722440224280669940875842381141564094883520467186875740999701530759420991674427891675335479020631699975033216463257042428875475189871715745435114168664015883511090958182044120556617117683194670195961913727459512789783257150369872369450267845223568264201376389165471283518158401668477881759719051267562608536760866078910460200014982902496250125865056943578072917879104952602995915162840764760081789354496744591101603459430439278101481089967211367158797764081974671087786086074713020942200819090963028433017287307921596009479637094823803188144612832775579729966534487428093024948390621539575961963121868417137446875397283345161864056467446549208237228250177653308668915114997523193829832212608846322768786008027642869180721992394246894867082169112512746475243245864591963493274318288851533070083693578625592179694282872594036891465347217129782046617728637522863766457718201870737425802654991547607588172120397287326570952691629566608702274204335386420664123025103042554107272471890835752671927583907169393342171752126453615128670420984008592724188952211733863366492475159904316491413955590669553262514524918597868878228155478318001868975160610913369993041631813356262759637525075992950107309577442207501003858284501613180600194478134938811803594995598444819590227612161294763250065711007535240730930146133443697980389745151391205081748020508571496515809940694574123890443753051255414448980367123204996348347950738151457805432934130525870069772202656522463671657969755946874892038690282637289973481541111340494866838172787801724576549293736320837686572494602175015014428226081914094648713157534387957460944211717838068809003404296717585277382987785130003370083122541727604345586790537172680776404640821753649495780991080123387656642627261593696986714441725423062074464251187211024981573621524851900540042428825333928740234836199516541616620487514352033780069679818700682627353240747604997711300944026020473235334729287693287285030669607022348982038208785693209642118117985380560727398394417305767231868201895098690267682786564274957221340015064467731841318653818614704738809880553296865842536656261465047816668160877523071738655408553843387654160773193299419691952331868191108078097409195949044234524066389264589369852847913999760192411605766297276161808052547594866252728502789228337611944004704095163092359212121575640681144605007796180905558826923362163010991629080712986668488044604571561474073790980699913176228269941991052226488940048954540228664313188920464054009567377181119169700850831973013608637977058233102837384720500288359052674293829146852335986535038510534853940800298834553198326613397902771769090243976916209509008893056874987567904807351134428714225669007378089034760906187568672033054411163879801899901446798323371393891658700458261037585972140900488569020233619888049213663226565618529803163979592038273464737597022399487309781437511609042069709442541976734322809279303712131210288913409882511032224535812013811797095120584950448714526262759911337850832029392348830299613080748651927018334258402529798223094965978861403662660354589509877258136660644770858033477364400819408183137500996111026569679685314591177447807247436756712193855850488994658443509426118335688265850391890233585782086429928745340863457107195556854156010789075981874668290096065586650281808890052388512431448530309808557958011005312891994362561237656942547373583088073335827731795514223011798427425365828496690211033246537601630489813682020608977858583934432811035879634711078309241951186622542019056681368300368952792149329506086387547185079489241571377607831872558523981118686901843964218892816927301796681890559865127464848240035010600324210292619670181161977116881734081007913700283604644013359961618654429413117165482257114291659258121569536323622333555377216959904638437939847828890071391244710343079532169357605131995012441936663669290221999784515266293912827288536616317586607487538564183571130192879508044046321400259478773585135628978305822280098277263106434559964930945579675643627207777877304021392990768154758881693003212871985713131064397016700149984220224407407305493396827789531461560566491391464108293311102678841865808970826564178375773732281187903259882248840487568379671253788051315199876804560992968838514940358253203505593458891619534418774356295030909966676842831378991826396727688651737825437696460134591515727293104060333239622778679489721054172140289097857127769201314897806719433988760246077405032405945177572252600676568802569465211868210618266289011628946450037444418291443397360476706584112611886201463581671130136993932566746092580790538583550014656652960466805532020626916283453063401459499425414027128680212484175458889812662731136094571593912745616167734300217765402297912048820981137475436425233581532149304483095500952262165886280617470693407698599262632412686826207323703900594458717926427717910715702391167319295337165134981149809410412593097678780856905210601562980061244877457850063693169565612408855458652621194250901142600221452075967839379181826669440051230445547407920574900115193863152930367012064464377928549460024396376932033778897176038270741656849817275335561990969139542780291445805384851996725522039983713000532813801756448863834893631582324382419169531225208865500065258963299264501797407156325305539083630678882053133841909844560884148340288253263052326669736637027679877768652410686712627552134244011448536633186124625089072377250005813604927105856156115474658001557573`6000.;

N[hr[1, 1, -1, 1, 0], prec_:$MachinePrecision] = -0.031544409036786400210373484585040744855304118551318120245244035540822572499216561594854959828640434243791621771237877932420845429624227596138868057480590479985081544633156721281931977726251880881345792040109460488763314695816125765680010158331050477761161324344197342764932583828008118852495733521658403119946957041537792441342488549184821415062202588071593365303128587415805911086469528499629498663893024754917709693200255790339971776059125081307504549305933664699676758787361175706963375442442177549213935782611043673677984775390052552468177182940574571116815396478120280999440187053066771596473416202230776074052371062055781276962321781155568624949332094747570900829680504401851642258392311170086510632323418775199820769926729269819967705035230056712896415898056281258099854074447493453802179085048567207237187638044231953736233253924307145717240339433521403212663178362555225004275647945453901644419392031800189231148818029066290927646313215352009387535769907104471064793138286905594642871309954322844889853415969520209862080546568872448190102589170922088014759318503443205113989944300322914363620326675901385779309867201322518730802461841956187651118183063244492963696380456837585811400009641656011896387239390589860615827618767898257203895055640490359433803668088846484750828395734690480133244638603614821821133058498051915036488616870143131826795781635886478532227066319247102942789161849490730910848809077393256164886559398955337309757793947391900331037529481154800243713084628498427289226943414142458469273945589739595511351963418115343643699805240779926596477756685625893923564865756163688928201208689258446446268959239567255422969739387437412046578437326541597921316144863292794117228943156459106115276031178308445118876828116480583182093538009558291486521854462290265697928596779106294743453583094355914014620250288201490978907666291072567845885443032527743677074442530827264714146294104625286996596436439165568116379268968754127046055760201517524237674124872430862934311834071442002462148482016222259027369961670604348357438869824391815621268936808447385951210697759151408891419517918651434228388746251536052411525333862876804361821575199037471174239951796800836303204028586313461074354460516972246988281235166708656293084483734231545874179588405626435454785464681100567095800091601055210187309850639307257420283340169078425500294071157915904319063376705520155749284861418081877634107674151812703847622622406167359788424892176916838026639503444789954881830479498744641139375503693369190751473561609251100255164034910404118288934943009535133478896983000259728941558987709566905329290708399430733375970029881105907998067987213252506411852882862869055335025748898577491080128200893372012764098635723367484170771119222165032057565694116900238116105315605003255144354322026703266106356540752792289187236934471196171614663472615288804666752523483467607538915872121313141712826275287727973888675221667871239434462954550780572993469116620018324417501817914317905754328548428877331156435564312117772579196040765346297223525369397423448006227743689511139519440937974430063963481185131715690734129353138912951554106521780056552341226882121821549220409037448241120603773526356508801707568238308533566472840117293887340019934423993131274251540707092032911624170669288758780965900744396047966985929001481270557277953217758242707039330109254580357899661222860286555758081716650936847554896325005681723886693063561827743461150474072334030835257546579433262232277146146366838128959216993304955376543448269473045750394842697631096367787143965967830021827053977947755145599012223234634245783705846623951981698661591117426978576201568520638064296805454575749751971244303664047900031159267170448247250782625997054670119942076532349844874506366263891991787936955568464792754560554600407972731420640110803813605797861923957559416000943336185608943830534028821241178832611681463837210280254731019002006021033603632253410618883997754922859310786533293766909991849168960942503632541199216556716716348453641642294224320127765004337095990149805791750739894573713564100685776765400332347037382389765621747347112561385872694712572741130152962362457500838442760004626801526340756861137200604400947240474595759740576474312295214535394383751046368073222634646087558251481064539586868743398191549348261318409526733654834330424944877308640188726636232915714951225866879479186025362870442613465647204223168405977455652080233615237797906086994770339616993535721095623192927919955857690471339916506126589778284605957317681828650076002738052787555009027060368980833999162160877928305372653818572617805955454872434646592035310290886828530036226200381697832784457349833651070915346046670494358751400725500956927539747632338198400242284216258643574413751980397052140948625409970135398110603521236503103428401705163872056912388446803138040272335246032947153015744215559779966204492698881533273787305068073806233692470689836120512175882746663778230301289885504294513015119818782424536974270802807431652864835951907750777243518006409343102759665525236193485268482649197653733521000709754029162109964518104153507916062359791032498216695178762670895119562736994973908338570537181747975327437246033172568578373843858403787621123289060367678670918244014333680278902710227047639797752905650867915715159732625817431758688661232107815995387265305910250622294409991892510426024445809056365676350844076968824992683182735011858098126849301275239330516316512270188329774363384055454040866614428953129294385943031649742833434604586754581385577352053967569892028338754944081396259499546533178357947441672152520818006592243414149050007609289281865709442494075966373014933516035646782609985045463794843945100731323450017468681296820119536849716882252927302143069543329347356835395027064585833855380002549549312843717689964850735864674945849181722008316407510581964484208847204707347275730491249194598968200498450464766631783177485661433208963605416646395524771093383375507404437142946848491049032740223578774076917927482049857624287557612526955440493503197608501011876938847078`6000.;

N[hr[1, 1, -1, 1, 1], prec_:$MachinePrecision] = 0.006251307644454361161060238973946242847937367296425457351385356714427586315365333063407686539671282046963903066049574669424447890356203915837852003152591941597074656237045130364919726876123882240625699528165492324588089345615177512736729658135639668979014024664637645722331878597779319944518908633322507703221541797030909971342084443515774500134412169267119378361428870379773422189914641554348960543177520358792511914854336400861569635933848513008116008486813192631825537483587597920790421907529738954656953453922648377466146174815557714450095400024156121375947053205421267645293198744641422174510319733029500064433026633793428919602846446324299661768632352063354330871408488197819264109265788888506233546076805828996315204410011273801815660545703542448673098706814481371928748407252004337765593986360736288169199705676750266957122308848800430322643999816071473559329501015958391605484490929946475751700703260892250607389987892142246036782195936324441529177517644795091650673571028320103241951090264836755260607005359140061848783565461418602179706713443129233121628652266391134619645682668181884727845061889596930641503331967145524556541654530078017311830461487139241519341693538194363558720391026494517000278654507538468800570917154246837940686536968839639355379010805341828303083832096323296814097540892683707737226964976921053793020732509364062608475390437704668184059411213914126649686049274105259909281572834592255967208442502922338735174010571689858802177975254196151386353355289907072543012766569494781694625162163586892258387743877485976082502745167615782492937450415913045680931564664303078772823662798183481621713774888125280310605745959918362520752305486631902007519904170954062227075742729355622534310411995364062279191934927812673004236606297711504228029385178639880281355119242324556458024661694185311493905054203119986072632941457728544791214571610256482501206086209829237367967979690616474161085543821413436800829441504039916809773590210722980230702381565454787188803753216141227056454810776677043001000877855214150547223800298002879919194485068228569757314023215441040775683128469503918964891958419550257394030147028933844109966272293651465265201855227640636498220543921345841481873485272168723030978899884025212694653107816938220354027754376683639048631502743732748323113357002213647083062379758335584826122805269304182430578892667262986526617637266496102910039339148360348693570152592865466465649765382986876930775099187743723463003818676246423335912742165951693424593737383044001208898007641760845141303424057676825562019369076423451059776759104686604862093978264313446119804473625300613605650323319098875573219947960312767406075000105014514741041787119844651132173662868689948309480367730787913847290495076184864087772270326278979165387580930739246599872365299726350229161784174715035033799962564699696118807568129107350746533186761945114870570356350898934345934177055706545011804496313883403530467992726843128002355266045615357523722851319879197847270900217163046505656285350096604573449026152862490298970332155013899858284345566209296624261905946430440816979040534453307342647593543007976755640411066683298968976951181272230553267594824045880622811890845215550341245476221362102646575797147433028890274802656272132009033689687801137800572216867920616128324203928781110597945549782737178016975888135123790386695177568773232939809831335736494988608479519922129880017179153423829671712828459812132414081507224838303451090419094605787200471981700953523780284718824089512752321102673908428461295083867672558400620358793034328349634179791180357488655698817327930541565241334619664846617216481717921994521343850163274408985117953862612204577070993455845422248865926662628291161685065693370446735525599882071238050704599929209175900861563304967480324295817089005760404084389577114483841904237902602470631086143439022292325261253944851461597457930858835118770674581334899106587045969619771734741366045524104622604056257649068433415665846991484499753409828450031163316932771770684626528662164556062155703019829097052246975591170907944696696533172808932975058996725920599911931410950842162448714602971785742160581343955545657905507646136288396681071953304888100396755538350572237133708073864848820217256157542406517359545396292893811265499300794848229496038543614923246972437519915526909281797623766100519677470395534590755263795366422959816460309567839027862296830565063165396334183253186754356624161330741974859184234503624205094090098920780722883397901301586435833278614116919712268745225837631788312878204371056362530015469336650380600694083900741528600933228467821517135696959461352341759234581919222486640063897989353904453722013922165634128616488885264929040896564854741495053624371336824701384822380223251037851833617253177137183600961990449296183656666787534910522137427891682897035669897158529100194451306353509700251583903563728121287655738606014280841898031891180821356020967927560841810931746241466041286613952379842561722499118124585880729046916207077048990185924800467123391467757577090059774160730007017493411083509047211457305466055226654788708279508119419330338090910349211274687813283350105133665377103593832724873694189213890095966503928452314074603848416514414786623778044149784464049219810230508494702149252605636748363813904257344459825011536187068324812343154324702934409408412289840698632743811985906639189598717023304994321505343335664938740719537295334370985097320479226349452987520770753909304868517469271298880742181999811326628163732668354024591413652177144054031939871406992279088749424757301344701244474265247292558075903997796407206487022367382170292464391457071418677970299409281492799133618718379232613200615099322415391740765908831681047742987412780873727005574838760012151775667380927814318385300380623177343612707951172233591977191763131019521530571701422992930580803633672104812600180530411861435100418615421558168552294312228267588576351203990918241187274058258360296540129793104321195248744369364836471286385824455352170504648397082586177955381040946742751328794273331224131034`6000.;

N[hr[1, 1, 0, 1, -1], prec_:$MachinePrecision] = 0.020999913866174924632116559610313355533841358297595579673941723558158156636381418199967175247406760717001933218079488317876140803731488013041774562229883570210827151181115667589084779974497222428687306091506729281040095241453489179555564060423535144832610016545812098758354996041689704402930697125910581208492933919418484069530255379869016214186416064639311052424100168654979338185288261210984345561095777003270628042725635341959820957971023542298735135475300680929046176608879668482070255197481797773112454399516048496663578505435841277322825075823700566673532802399887184850684952805848695405044561261646779490648717951636638479535405104100405590100961361682580680463402076426583943582106288926934364094792127986254871740218504913953197500119268535448930167599276075583610564262731217588748708475782661017291168127469888034681268417714258469706626569839066275318372838902680118635788287717233630053316407031025886134696024036949644457500337842855260876957927350952168832857078861676047047684253254086394792452356636824769953683992543358422529130482736137645870378703531475799561846241204170041690442470320762343501782807862576509927568050838902227799710850751922792005027937172664404733136900338803345041171479898090335064360250844451966211998653303642667180935528527363667835766617135197281008728056692547092135966759863226560685479377736882369070333694624941984100215704462576894606853276132801755994781423012375622981322559152609400929776099287794451115941033756024314381049619163166032157209289555214964846679928598963745611415190325639351727952267166356824025929650918835598719779881865186993051233757991678263854379971648403389874229516387268577467061200287408900836944159703591870227623320530257128784574213033856379960675686936098565927623435684814342034210216610528462548678560228160145412544797160814381996007207419499037794106671742022323675908042253499761630769589513678554198493937436708505543973726666407286613073228735330755086940825177054184431184402828848916173216805143153963251528000245590354432012698669484502299086775733494347546022250626860963910210903223355583427005856438429554973451732478603399465488009803193072825157752641153315306611350288907498102450314660848433648140474690288775344989566299603146002768267530016772487768439490856837871213314393886936718354949305947968726050753512953397543672211941283205838353343443675881409033120926014472506647097578385483607430110658764221061442997431065178954670561636920789619905411938214193893114737179769843047997041554578425037214839710668758073604593015729834488204990667040161633005755064653387808508855742109015444065236452289247782155114603899867431816264436242815398359545957765495451127843240154219277240747818779715913073116480558102581970184615729394406240671337016579739319384376642505971302412253390893465142431971556006745591042648474758829217180902240655111373760108479716180405554403467221717661019678201218658151452839503899273673744225473177068842205936647384060700159885313623656459809568015424817412157016883771029983929664280233752445721126665448043635404669249242760433562060650918191840250291670030081793665314334210547754490671154038156166677450472163046043936109703843911658709706788143543370427825494044137947744384835198356599600047970349749541770573808720420063877008905431295428134240725127422272738720359175034701411798641844333777442988360298506844729775560561459045963982481682306774142592323430663054993616364062816961612232041632951795782098810572902375595252565724335369353692027985933384276942263168112079293528269236920324794440334624631151357117515816610395003171275863071142145519733495227502458868416043317271302797164741677790820018667397037715198990097432715212469319376272205232735962848464092177931002646270732291582374263720204550119110974984704819294480289746224515059662847053882526000161023589805709523452946185920575181328572760887696666435049829077376963105784712583515874306964905273427885475481013877331849684125818257219070331679142932357572046019864236320721403510995256826247865781151922464771098263866498063551157592752379299048211960965699360244719657248767511646649983404645984884587943227056274472983539836471202126179215372046328689653522137437649133398533634429574592380556045325108537374799246716503929389225723689737892079146736660722894451675671052619150688308269546596414068452567822293000918943287251242920441248396363534898372253280032033399135726357751377985371031069060504692425331114941083992581530460263082282322465745841562041761096590178742981131100811779267434668695121132833116086101251500600918451929092070066689991988920436577937777064324824719564805881456314868679278375596834133654467854413677970978615250774614631522744005867624350467981226747096901234582338284066822960403244681130166604991162945876143199117459742769300079911490905971639352650041676599097718712113405685351188173333169370970207416202652388077007536649969740553200035783247933787793361767797650501221269595109409300593367889799061256425905291452702888088370906847341788667890821060882507344627214866458256992730645272240396260357862090664316079880961495370212721030301852574192930261256885542205948661139108992128728841532262081174582620555944616653257102328025539194808943743627450732394571953608269272870019445520880707802213924249824074280032857752052196339032079015124843526958184699970808900504596036345697133224040998266054489281314243872897684991439345599589062759991188046772980153252177558979027825474099698515295918849419686963190722635439918200870276085861987461349114914129466980929962148384562591205155449396310511734954985732027474603251311372913509574805449716323095413782617111382384596537734731895588589181406204209060989060232761253506020287890483275612455514661638021511324994750877358386361371920320061217082697897239624705396212845549161148226788659011395364576566105861689014188036774753233780210697212196334738790412068806772735609422781965858575876592046200599869424734912812077070311810475532364150523898391975892439806446879177973739510053533406503745466517852699569036801593709671672`6000.;

N[hr[1, 1, 0, 1, 1], prec_:$MachinePrecision] = 0.024592843532571610441304557347299776084631262317100858028991934229535133205217041028907280720396184530410178577343767013326442743676309470444136445695783908632031665019066968233641099146775157936573782871701733195330869412934570342213368523248892748627880478860144811093601945863467378922090524453102002916645002914077435006110064117048148058098197258463974832097759668527157290300392930488732640363774032207935228586178808884203591645329958142148647658818468628985337046960963723187509082594560922586047895574534503488766401324326847550980715149360172052334244684068511156505914154507380458250541457620415211389967626550671097219686388921467135379355721713092996478932088387952560773288953555891947078796740059917657036943012180446017246255998666095441606964860466402714220108460982977919978195882269868249456463005102603598054792446720656089531193771812483618268713252996973051096030638400294935340389960873018049862899343368842044999146728931695259829178601778192350353387617159817789873979766938426658192460206573832087136779420768984936882838867750452935719445046052101542714050982038064723854590328015157230953185019973307012680235406086381546324250964363629686295598064850516622948896106772002394767877480504939220469068785697858141140143432038131913141183127310294051510171618520286789533496058778181800015685376880270292623892157653461975921187663983920826850104828995243810105862941465822603536949523880352318742529601447507487331927454200377985127293290886182023652371295053907345260417221600617010704614467689430077672899608735681986647446764908160119473470567741090236075727599148815417189472151591581551746175430218403214943014741179264925911022879362124742535783931576232421183827765876807994234791592937242651797759479518347667707683386420079698318198344413264114508315846484270826706022906590379302240093465810438532706883758030038248945034717827363171215926610912967052398186266968341398809857096586392570563481205000723667492392851944071078110880571701876463512671809326804279361221893562354865044767810531998836904006213892907509711156176548171355048853046951680946924128177405223633303147227751724887722204238652632408238101486668715407653912587204494648297880972940050577087753021037768366497244204025898800518523317012174008539259059404321205961064526955510279352590749164773689943317118292143864962923887527437786339486970014537608053904066694968308716769768340741998840793743040153718602875333826099281261932091082297884733022192779971421595156674520014628547808452934245789350579242341908938467038867840186285331475513378247054758255180726114737144646908993080983470011531272877916062331694822405362755600335916077927898465404192224963982582718227667497283214261807427125923553484147987331364619346749676744276078137343013761813178527865865418442952848984231436733238935475057795107691891289699237623798819980270761303167768516515747363997872324422343400758693735405190678275705225747775628594405653038770364666410795871267431345207956571007849859599753524889990654974896435300798852762950928360784335832312811984349309312682022174742294925088690763898321481751990747429674142624235155265311645376762788227829384426099686747992419905569898094602500621190937989100772853872028385384631400197923043516693186437063430899871740570476192782629676970051338325211840891970711203281548706296286615680455517034384962411689789075631848761236998807341009606132353211188339838380553700361667009904694088925097640662590638042941736162966778995910326178817883204408331751949851830840331291257834087926871559530440193640647925798461085588797868199597337550230147706756561543559499895549989808991278652486200855590157096624823299025243978807950591481689817573851789674329236615443637449664173078214176869718270458253111578760605516332145443234392045092601544592607566258095775480968608819540380969973156845181656937895417831986575119497681339041565135002904302732718359001743872560247613125991713434928935933273304417673389072808980185032724582447109023930491960261863023369800985364572014951597754706638257589625003244401834724756843497357968180308092533498941529550400523955167083869390762069131646143965684735765449224771578255389754298393581688024139195932744314250669290404294093102177428125979854445138375176702478771319411072396678234823285494941088440743285129405929071635489460768050972330600576910983203280104826957601402233121497150564341057071582495852316360068489509244396272934633475885676138056170142940538781244638175187813908316565044341947759864000673522686528127483953437562679295088085641070642881085591905197849980345872234738093892912431447160158140507654718106594381751784832916024789022581606570304802328157474889992248987368883636286633325303623165005495489072763033263672410714156522302388002980428825677160276221022854438884386683807361257431558209213609095177593963578610570751636682712259033375404796633662306242535980021651275322286816725687928451299349006964117476455601524972777755456230037310469903461646905971465022019564654578264637885043005452728118771965361148167073230836808344916749184495067516850861400142362628059294223251264653627372203182011191129120408713057605767276991442154782216783696119084122129790788258290248518353066027763084951296061270997524816978488060302744723721276116087886360468031451927120246641915671146854625679321226980240670426478128265261372435602854967052314231834114302497280983955609269842843185984258575375466761312113353130294956308169113111432994606351199535091393148962668838728838724771114520613783717931366316539873913224118764548119235735599867644305597760815305508537732144470029396316807904605950115056052352458544876741672328527561239259809196040739092258295807259357137668069081108414177785826876947269220497454515524163537211654995282495365000560749041722630427819357548046397775861747827031699172020290225125748571000969872595454481170357328143990574202668451320842983342158241341768041313835352954820617489513656244396067907778933523560461846797504289273315691063667000979638557626367981043089820258560557356774717811227814803492569713291`6000.;

N[hr[1, 1, 1, -1, 0], prec_:$MachinePrecision] = -0.07115575687169626401300448482518362138431269245934273480466138573271191244290799071378437504026529021652684744503979905769702732816827722730859069980318474705589370320472841265431799058544273448905572924173529734493741333649580198591704598445193983994682169441608198420787686228962587887857044726339086350571276075279909748512034318397055662244658511321036126782236259015341048779355342625956341462901455688517497350525928869713516151861229831879691625066883317573884448821409533370274182113127946360961191190836496526504607785489524602514200465845279514724304330950664929658461120005829175946405187827887462893319704866896411195964974922507610327851510175140556560236058436101107374102866354869416083637435956510121939326429405836813770649467174126246226063601331485298089275231669109699386275653621449288336224804310673266503516126157466682959575310984384540411324621651425629624307112174167319359847036352303694187611297829672442384543973800318881005128279469415214065572135841060865902977782294126246430183480743859780503839621351655373106634647784191009899365489674005426708538497432303408907305840807229254706075164549444463816394999869625703453096214710794499735657018080910116743305622054564129622942564207149865372782491108015790525391311098390871998569448218734081596520133642492442690870019843005689233087150142566419493109032776673413724353883088140814566908502407118718815868029993780215988024489439220833817597819167491735882992943848244559713956410675881024508552566301952616984830753698223813930214650390462707964840055822946213873904536699002253428486211953134501332119532740504218574371617320406791108251245397561454360504645146796301064829053447532198930515485524031435896744812971778810658980202456609769949577125235388969603016127517574143844892619110293007890129206990203496436023053964388643214322435150429531713140209321075286998956520113663812652750847877619508552211907906611390367069464140317116630975441993408026111885221419754469695603485304992960675511938650087411265908811977889167759270520544690837969257090052269724977583668151404271004822404958210395874001301321200092933279305463229978483734186463991348109653987740077846439502312944165147651673689942517551356384124371505806147481557203587483722351125513476545709437933240833701343390274845415412225171183856221685288009933862820628765689743913322199594751566158890594758670007565819212328056712321819012223759879242667082069935353881681836795486620291388064803293184474958090011856151190377935253715330467825256821974317713678143417051550236472402245793391493645974793624008348157449976000415371811263442768972486283709764866304796667596835927875836898356508631662792601464540609207295650476151178036289212342909944225941513157733415394896163320061290545263821307171127065777960907094323371676461440361018632383201311771569839479593575614797838268095136917045786232847219572894842767127292432600764379701659862863716843650437794206866569474197706419821495377640444694425139318294525306360608306045145305347264483748451303228805527307590263927033386781442872118820647802108609152068776685818271108827926132166699718824350820939174472597812148576374146510857253660738297423224232043006738110363891451604273989987964016114625588116276387723260056815703923972688817791008086113678152872787761181414221401175980724282305112763853531676336499815345639267698907920996360139909705435128878054015125381277081452308990153252847124568650788752763942543873114105232046572316420443500598115095748651421832359480222079844351077297847667827379771945270269789048675221162120439854132478057383171144006595194027220729697701473823211381572607108193343151440015101785904671804754881840577939564397722419655414960919920263266954806252811051579346848806508125458479434952259336330586705441463311535604100272718434144202127048326348956089248004569966273274945411855910155299777667292724104793469370288897599998703905828553099925976533486574186464830899033751117359444343435194462801054468738387551513922715882069971744620956598897511123067646369929091329500562470298619428549082639266428629341299983826563256467369723905407498203276789934418028575876930804651854868812452967435454272627812010493927782509416536888667848019425791093642540529610862542993331912935615744042304759993852357994246882864072819508597063175447154159826279782359508473236258935717202080784451406089866077891189130019540308078066238672983268336273463483814130083591361383787047344048466242745835804395591343205676878898596165321050217062772102345361711357741674318205837258407400964855065193442180238645591031244608415451451500484148295833163598111161152225484771046959206162287347063132561978955512446798713215220780844959235069756728349910865076968016714699645555961246734606784667426631662373342158852605946911196888537394694842143155592350001339876309375978935230453050543798567877426675608357934529509807369274639359505970454687451731980813787210041262116842741450320013044443033773069921420054507887926178580632988241373957057977352275757742006413650104336125006606067491016288337947491578102729106877629595499889136132064029371573262957273824356593157327373957123028850437781178749304392934686865320205622797309311189265319676848833871605596358397791240706587335327207353071127582849163092164706271254085572974291199838507589381845340425398348894406236300484739630222042016854325436145709690374347119669657071185336939600525929677241425198244071748728751755826834651358803372223197296809848066069519607011666150382338629108126277990466330740872606826636852554374014105263803000617995288070098309924236271118062239241292623590260341322495856496409227959777966228964302961997247712359512845828589507766090464717029236204126184937741006529969549894623108707467134300096068671150231475502476924380458633265745115978168093530356840878703857984864574723081042579583843769789208594470966384980802277430183567939423880036771652295518919531000924362058434232791270810976000132738349389562205409817354023137812677135978212600748462992574484347084867011786323685378750152685622`6000.;

N[hr[1, 1, 1, -1, 1], prec_:$MachinePrecision] = 0.005098870238286821183652740603489050708684790499934879927727300499803123925639297276510669372455904264894067758893371941320423752359324427607081141530329854774827617985248406254868429805713514384153798276407632012641560278406608291638324643771233948941025608705898043095140608425763309901532108822375285985315395146342739198406905709339362149534053294852570688637333447508469576665801371533874430986607784751624484740187394191590731714619582780034113078949976761544122551881001020296960159155116959784566679085286024583265116606848178277394984541604102564754739566967839273566796064929175580423171986961368992886953930738026586775351967431683479536868156545946314609451761782564286571638763193466070376864647791896139079751125112061028430465933350362777765588622965852401766437677771520184131997497571508305164072784756236523408549498903409623222641531312616732283932194659621923521994763861475732046669025934063764135712394223556715709186392711609406429801291916391100424090394180199437384944913966053254116958215344942438344279887907098290679432225351539895973478454459181924261727477782077025504901895941978673957319873888839515195238142704214199401882778943369896977100607528946273238054836031688086835399543443571371527016111752598894782601483310734616147188331984897686827063802405426640367099629448384401000700166275182946994242724806581228614891530953343525009531806082013623103458891363512325108366850822684331526465938234870218966537082185680766606328988636626275322958817096512640900406953193422671164972453139306447318797375842778434808027624653617548247875591672541789844768707491206005651084319190779521914362355339466816064312107031726648857431010770580943647980260564114014153179147189992901051997098495661358163404478333037742850921196211998320146097655957133180689451124610967525571220872624030193640371323346794398248761059747836892704009578582492729422442231913203695757325914361833994039077455614706622884190236059610820561057344440234913831555710475827070859511386370848582466865694531095407661122254931623057717467002688609316242858653671953556229629186879548897152944158463020123337638616067245014317524127498408373983968857971774198882686308352585514524930536135147539438317154770081267342134330637885917842369128830437193351683021576251499327277922496576881725296018923198310357132374584182308796178348261364389173829415391712212496424067774870995603562556663296163200187803054247628868319817892413196942344036938065308850339857456241575016260793929632132434669816832519902549307384200005014196686717873747544463695589941661088877583629778521537229834281054837777069578916744285677984176281376539873738005363021539340459767168126815126720450856636871966364486854139327115334152874520815164266814870967797072290286508325241695106632040085045544884316300450208294415742954352897914580836118280843838872670326036170459605908879877114728216926031877081949844221755869148482982719757536955570074572051662219739315594293072491197272240697642612306231540774539758420370450086357176755309278386319337289474570469925476777385177792433964968332048628201642771127054127305157544207767495380047988967522187255424780087298461351405016146444654018404393960577714618992683598126272034034516024963840951031723129791296602129124795433339440560389432015919288445107998122059557568935335151515927790473745087809666208514267908086042631856634527831475156337221957573821289139408772717279160148624701134233622819467449287143546542970824382838394400368739146193380247956641844227126813989875632406454255980026833337301168200219752904320805054100236397410630816763714426904539005322174661067518532369666656621824614543501983930209125881712799289441243746252058649549496818113524553536297473524474070614323166364408781187492969799932461977365777064610061334608437680685466074501341535047811911315950374907495614787264233571130986391491318713307637549546606067858385351351413689891479375701476047712391847082657918459655891944222070860422440919161972121453845531707113972381615026663477079324468786710767631518683421335296993012894204352852984140982229502478788618668180404539076329444095878598542352896855094628420828373591360332200723171258018470318855931549234460799945907883744199465524285898279033912828410340565035267990302442756942484875498027792654528518574654094662283852974319697593745098617953518066776051901568451829012404375755707298578342603117700982282527663467193549355542455529465469532908265096004932506164579691947703586523902756556800763105998833532893756449439642731758693245938832357047833615762036697236235242476182198309972301537580202631093579430699035747637998390747905526666832758027397147114661896085410303675247126556424177895971747271668877310065326521698362504128943401573449132941250067138918464896122595395888065951301906316145568477816604497140123772502169452480465168986726754348661852093170276838568827677911394476050611507258724358013394702652697990593465819879062722492301443127886385455296003001557667876069306259593364362569231129799259741844264778413911763155431386187867506959073805920836100800857491317549214108495621637248980538794580791899764087699148134535455372101817576939379222171214068653169774238562071580869374565986436178620663652587399277245127884704715900192303101189606912372916662858284091703063355972190850472328517250899775818857619633478341240024505846876505164170189448849206456662143916568817146542969374380583536296190274449025342518043052157230563570133200917131554134384628407840067609884247069789454528702261377111380851400866928849045141521039385153778154276592811553981049158241725580443436565709473828998210201969435006794873965141633162984617382668720301368275932886386759015378492296053304325722791255391522530720091563021837162751493856607884068456539070287905481267106162276445013477153041599706624667568224978179319166016012705093804684472311743020549196730316633427169348236470892595749481108013786189115191769441665694271347043312609367449929119977821828926488089140001704644645431765357661631297719088184021389414084374388606198679017866926609552438445`6000.;

N[hr[1, 1, 1, 0, -1], prec_:$MachinePrecision] = 0.045409885123828698194001476044786014197211999628506542818447718801381603874557088487122259466637151490191926999594208674495493302236419249531267277455731255018195883195877478183033214842697794933805682417893359542554533740092516420255218401406141049820311728691973028083753812676026574457429287078268145159001813849385884365288144400598922365180098834072531439451160450878780936505138580813999732024487627392408039747330075243520118891667915983813307304940044467325185384716428297891326403295978024963583349841290816878888316982528751920902290546825134379978937450729856854971957872166562653070668410411137794836380280245361660172766403024478983940414807581594592756723218529756499029946861260004250114485947607797266142394106603406028763554296893535620217215636316209217873581746727672243145834445983278721200659598401300644191369167606280776009890600346545685888012030068491636422178600469472613287317314718934216271903591086952306020830870552947899043440797804837651017108373056279173179704390146046367967541531448205323187134616141649786856764091051903388630049144089460267149151591755632658902610142078629726531137984974997000798422104501894542175720485250489063181609308183842328121217104515599879669269836135275378881981308232261342286283798499780383242931962657455531208962038641098156069330899700813641605557124361568275511399780763363866985938105939845004619521256600746740531906161330389858129810889326981337532296247743725675788959677728008487501252071387583877068918996286478884709472378681346660245944771680850792168069736038764575408992921251814776624445652203738340809454728203663610828752230445846888790257229024018945447900549514579325360662929543390054586170081267997062273877364707568894555435005820013517692130033483599851538668913471357671625288361775950814705134529778630511440472694475819604148557457451133796694583708517802941324066699438025112394846113235934318116546173605181309142390169807140996808076674257499294709651509522989479558179395695123996821424196980186889882275966577554231594241630379685281208185769850397463038448418695754958417187950194050722694569954297753721072206731165463757730463972312906216113838834882095456862244733941394762867303060633916911889539715941666851535095997038353720066958510758855251913226456450839731600522361852830479521592244549338681573132182777006331257835408161472090630932936411113853399169823118926447798078675907204749816773585964765132391009899999017140943881233118125159570186624635579931558564567412383444811871772893102385710222601918456267516922919378968439330615718526002522203297434113287693376453718192921160330104915159083809202154373236952069370877455355223279611135356007682787368043917054424064023512598251065992312027928867270681527539762040051806954195595098089556004297994968488583741217538703372016616470011206772549650244115790869524980621612619908090689001930638342133681022385086720463914985330921093650451247381728619698568802446347156648263306418562438895553977394731351963391788255575106275869320321169625149115801957084299396169524923828415320185948962522395273180936236135442826532635941938768007018212839710811162606908767633732364830939870887039700954799631792308160396739302707962137883330083025592601439648598075397619277979363489349344248032679514951740226434183856770451093214408361453651042527604561810814347780936180802533331780757001670113935413256754759860679383302387325107568155858431819836592002747129484081277401177107397250685576391698076807600902088508917458651115758156713116106453423413561186344426836217693258549913795285406381360915700294290919093724757591386750317150055755567199862613057731413883430205954152171304815779049952889214371643949004439643941217414068495506592748498817231273331427242625651033073535127675796376853728598447663720744249310365866821656557062071676711197184129118422693252253187038723363900442235187125572129654927420524443864207137029460185795396118986926177524220930558840892773640761540351517018246220924667613017540466006464712158658156992509965976514107550505490293706608713410098722189067471326726891228723890001218296620720539648095061613825556573750213474131186474395809576500894698829258039202861449713487186847645503930586494093893171538188215898074834634456375674291690275762368283489094664751806742973861102889686696053544171323620767672234579274445251710286408995435969693381612456006582405728095746257495630134852370813198202805940598128608783527054694141386694082284199083130238444982828182726191280286055952243378865128079509503508039132083374991838697066662848658034148624332727686726023176263286857428736766604438330731621582031563148327239868392767956689833994920212646606730793977039065600052626025948902293471483133400550054136891610561456363554807108749795340859929232457591361068554552336065710963818817440603201527087348516178805533934362716651862413457300617921014559935536933634566124831446055610534113398800068579324897000384422709464795327568767088240450067240951737520707413209384840817130094149268746162004259982117041729892848990792697190757369081227388259258615941864644460042119112206432676695846974470032049949207165253183535729413987272746649488769125644959978191703237844909558564041131976577014670731929525187107810235881335215041081755878139805179617358643120645733343943593054695493538968428742489826811828204746501292340332140142333843514305113486726925353199530785134980701198857287908934418444700128921603235741083247395456534804968549973380748641318555862126620403624658998674294696688544917402570000430727297255759162766640113013043494816185139060257623901130547759760974583497857053078684305651647088553202943700949163128557649828769882732202954175127127639652207039881772460928509160622789537695372996369288355087624406253996018602967608572213256066996624013067004714701836807841438885398512686726398763216161462114355027334834040247837153190558347636721960336913650378544277992050044260973529708976589630804636211499723426996299342175567701525389713487851679150552422323976967913585599686876141285285957537470313052024060499639187027783937`6000.;

N[hr[1, 1, 1, 0, 1], prec_:$MachinePrecision] = 0.049801078289106130873038034828974825736940571857509928504468198725900749766538922286545716433613381561882483825460389302023539552754544258411342816237251016724262889342320303459637551487767057390032977060299237778596039585333415674254747297402401294902161411940698209332226574548216044899913330533453403333203805738590251526745931171647628541392762601159299317562774475358775751295056026923880474568312276840352041487854134885269477693657698200590349462067799065867555057959325995278238579452749484277982197395290108144140469431037742976499602077756836406205235286633713523496291056895613251887142894517743215895715782805350072774881144531782718086553285365158172593465609789874895668067403007209114942771123170449728103077821289095330589700309828185127672388424610523902442667065037083187492396749956707125100177904356492816322093727181303581067468412718049968465399902855612933796997283263267395850863099541758654752645728389121901257386173336927970350155994386497446936168478691996578946337634282232303836554059935071428497980254175581235419192169624643921986453966377780207003015843934364555974094088277329786362124441917666935206605288178753532417525522749805575563354227095409697772939093827550680431159700180082509262650880968417705764782384164636828983720883961493910555139962397500201791446342141057806570610847646737465487295561358688553312272536960442210502643068946004484417075492136359062229325740863205216592961433623489872945353084290343669091669860251177642326579327639169355135448843587505029737452992523380745780828397381445198230663063021824074453837780754774956250889866327912485460796078661202964635084745253014491438873618416049099704016465006973844484704579654038620202729283858522821800451606435648669697064648958457676457988973004221946188194171796591689972575393596919372061093807904114947845860747844293555229965081876257496990016947029833911476174512720822589385954383457864400317676581935388725537951656526946861227080417322152757713183061844393049724742452269100603558495520093110568685571203915298426149253117473497678331628702062179918842889192236306507721891353213882617752146889447495174077784969749264368322682380842755747590645009188124947565604577106704967067720434487296258944135535284638102788847896890507811211752360666944677428702755994953553896364107137825721278122690059238104457921788334941260692562766609954504850771646295276873515774143649297522918345113427546244467239236723679760193019163778480713093210835413368000499843214133411576753157320234432990115429892513703818101854054001471742828851268359170555254913383702817489029965506623704410406944515773690703174596548400517571873918190443869194811844116911966757002969369034958794417646748599996697236625454330933362032670651635979643096000189430565881456038438468589523077788032720857015307013714184814500329005345715007833830661426503414425334835190172150676218231910804487538168397181946759540545747300651776480195410316698893889517633189684810983484482304995004108867521639673263074869480485993495661816902012864733415927406105925253764797527417811124956655377542025184408312389448666429652873483647835489444643657622299232398255390231150955725443902772688303521184241628017889098270614193349975853280664881032603228279419940633756291158965181052697984303020368483339239047994016563398188658799820118971250822623127157909977063449333902641646010720216911245385340867357119075823406785695788090948999822816129008701774446263971284719065072083603822278205116077504800483047167936985562798643284595009203879413057961249837291891886916127923166823332355937398704515265677275795930577825002595253360777363440201725060328561762318303235103959970508561461859354526941709828016883199527593600629950778801837923389966273667557867705789474309430325042473884957265697050042630235033968779758269968363786461922705632934269539603233580327094600305820472669224077901063984623105911628319355998326665759727738172498398080773924891964453031246461741048861198453375586049802228096529213813468520196744118387486242497340655926718569952340984563000881102644603547110327540825595491468922518870903601945257516409428301739797419424652242713279870704880333519491675015509202915124691430833073400621443890457567146790096341724167423907859331932630579845521726121781566679012562952182560024982892480387412940217011775059712127597350356452379151396552737367781545965069395639222543609634915768560262884849959567435692517122086173328495504128552969358888919247850513173510966325880460840357997963943635846772267888217982595548710447001447105879604570190846538829884191164549238249911029215764895221854965002525176628625749627182484801766879092006734336089716540230204853272396233051856095000991586520387777649664084609088441587020916304973141160330061538021822209998229220302758169038576567490271594269407123334718352098759256805036442429097124305852424928630101542901108640669908736468963997382626569765914576575125638717228203513566577187540602710354980873734097738004328130653455605226779912225558824557427666630493369199812586307340593475951940233904728887152450691424455201663672696072296233882823012728296887518861393175446735165022519147922550114734030972696033463062142826879033593463801403084486712090100256723357689920709936660132929079070752239398257441869206587687432545783421572214739225563358499346190356803253994356220080100634171976000086137472137741118605139748052710786845855470609185841560411033650659502703654778784073943063054140948578455522376078111985674296560545574542797393621702186482472832463744496458290345692985565256373107885713352442609294327497461567640769669043027890708604196255991657901864066670865231096421227550292538574499508322463355225539733431683576400138269434568085149841093106260934261827980332283475545398907238927743360141947072788423356891066145063335721469693157391258463251504257162496708249250706372962295038074161222575427215551226866279969457821488908641196975655172632579111554326869883294080379134685516090410849773100667489700202673733589303380931916590188984801117580528387165489092943680963943994`6000.;

N[hr[1, 1, 1, 1, -1], prec_:$MachinePrecision] = 0.003016420806223562593843315298422934557890386492220716934007248415109164097526397769128547293725662896267360709220965297472040976542713371158997527055175048329166469420129246194889838012841739610831531745982252606671766653018436929659226165048302331589104718494357204483873461742790606303748706771727737561775625299714180029370049479316753842091908954423018942085439437124488787035680199127709814926494437599562118316021110689176231455405804609052644580081091329410845786127535097537852500452253766862300836537758966940745917077427492397576066167003218716688793464519085939336157392575605874166665466826843045052104909586341861697762630718570535298804628324625673042767237981169638110397792336005375653689497064047954611383833580544981647177653981973418868368524420415596516983954178475189956770947743731215609302796124726307641433971673574242972803704980707252619103115691460884346082451477135351009725514385855723630388371484409366516286227423168165033890893935117690793611812543906805291640903852837124053198871885245604799443659292896140842181274351940068300166451518160605470443407907823909192557029706125119806229246591262070301670508991601582837459756109982833019052588686567904695832801813341433449338353137565095262145750770315057935618760766154099707100464485222366306052412857689479529234024864102819397580591272774321709930398152218163349346675846958868014618547087038921827567838263754245083310125022207005487025617715734466613506920023044016550634802461678171731902779112410063908994486976941754917090688922543347266625569281449242456004486703771052785331317991943720861673525513833665512358843243286167365845867151125676245789547499182693049772538110834952552821878324729102271548663228372525414092083738710976705000420875104177976406447495713583531649860295253996977908261208057115073575519113693559969214678482116539724502003171269407828298038597598881216731270684062050846483768429437510159068303599556469101147782127352138022669327800839764749618906202013725731047726725191127772595621970966207101081470036244948326207578456261760484566905558026049716229274954115387026418650536808516849376292565429460293521140783725701414759115071894380343676811996510383363984086827868575466331036498711153959555541434392493341484664142451419596425839614531171511209623171603137543442842607381032453187076253590725372076403905679807627519409092279498519535867646969347953191402203431975717720163863757951311671604562735853164667789424323565812927134588526002794785998001611042028223001470144928479170792957949639835522546425054359409928320152899790613346067023460120950065459269940304880431952623705873483810086581281156608410396090345066128181477052020383962356325940066859532782972708011107750903441727099860045595580730608310007332093840298218792945615862358281440695433412684306511666216710832228157569821991288128675749783971630140836830980513335348641826069560498430456085600796952892066024990825304514053898016829097650472345290780611095654769529486815970198208115064708896792997409847989167233422661086363146055340289154410719891674465380831366444041708316348957105632530464525986906613170245547853588069586688332676961285097227766704486208719800035309291706895145331130814101141968620739059421154545419475384675346145527645115972175511579605930712362930256522179071095418673701721408192124467516237536690889563527302422383957013912408544168652835087292721723282052479807290090762074322538158016649715945566894540340714205605734834724622475020895828758201118480184712779861967885368362150363309782147899406111938572440769786913248360111648348613774184693137638953132955931826421174917653962463263263076031301863810330703448053420996078290457093440131425646821357099759468647835707480820095191186633914020834230197122234512256219270140992107551593607968618736014598688786995193743881080273198306952441434697993121527356179196613858066009921608718809261440877167056346078790998832518775125253594380060828800728017333237422479773667343513542928496292744386592610857025900673927825245518384434659962701131968612829313396894672894862217677140584071890672509565882894786495696668166995070726865919814764725365558555895983649938465618370064148767438816568524417890633541867023216105973373769213994393471125356665413925540772107682518161722717591197756011136780302188681483685236357140683410529543069015306404163870680112639027107642132109781248224736603699900110155073525807724533689519297900489506408173925913629904323182011116931239400451923537170150134098201075292322718557058469993951454170141844731358264509816680422959294101452795641607047968645023573063206734847884150822596260865693253059504894346513023629983481353401882333006642150866129089589611915240134353926335054457226479083851361136951047261167518342973402018123921430298124927311142662325583045058691973022026541707205287767639109427469621398274586759516559482036767539644239542679980916350223279980349641099631094774120935145011548053434486621033158223670138642935274072209194322247069764649113476790241286773228116562020360960912951736930478773925063586142168538418957484325807969874724368238271317056448559023186860913994209654051244320563510527878961673541634884951989668289281920944044142542753585021093701539672483789126635664592425259917086636902892624893690501413116428405805806594562689739936788524149553369134873612025430412854102807808434211527183807632217301314656965112704080684678085700391138985134267113252749464770502173232869629604784752645094530280507573530354744426758865389146604094987037335359607189095275940326544517713141959212833134205202433152081344909713069047848213272993941640478027589182097022158671560082927888896424817920260173314666294941829189839841186766525657250361080464118437022963269693661744809428349889975989155003790996002269168895675503087398516986931698105716978708396966351596438315048675016801870929036323476919514774144254271902873637649465205576409810571249555482585833549867728395625638349550396948701161652131579538366972060262613205072749538707555415050601666562826929222519622005972581422561820999749149732`6000.;

N[hr[1, 1, 1, 1, 0], prec_:$MachinePrecision] = -0.10223284085543707896181368221256054488561814322827674461617061718101049094142060530373460398582641069793902300204134581183423579896448721368784622078526831174632751101627500391936560168933793362470082096715400717053543187247827666515868117424374637369948661009165105924064770989178684955816143746939174193848626065536309695529919917702601967474316132410123704154949912848926009617926459044824832881445218412674683869225077492952690099276905686633806794221561296925263998604801619634344349866874894427578382257535970044830209444481128804314836061586054052067044128880112871950495575907069828224959487004753847528074652089333597390359727147861794840130150650805116847304276853726427880079279817751870022521556609295723320519352587971714993557701740416839179527823730490197404793973340107402674325868012190275450226601672672985137373302447309883506538257435621806336026649052293565939791176863199554964859975255226096989608458567612540977017331690649362629359799902310812163477636377779522038655718732051400727267450332728239701934029402045196085635445420737355024555052251474324761382354880321441081931115748362088022699407978899768204219285040373158104672832821657565378739868985930359291957535090615412918900109512193649772718799147002085579949297860785938238081295170124534028789291163248748745415054799814239941818445544486683849557808512759242900957174982255745417705420742414126008917711089856204033352615380200568976039936130712712446292787269996673431225910016382472804382308904266601942678500565099555195652619828052745129314898171207586965333721724164861203103290490986187751768713860358692700201930201384006527359016531266359732000027364077793661339796908603582424698177956585601291400315399105367767058332708312933391057163028609204334342949738468180266142275816421367526696648496039432195862281150481488463771129373231342715122146784811460535189767900597124940424195783187700570044028012141942793541040778733648457344585096172764973496015317227400311423346229305309228771962596742103146772556332646748991204812249498113293563645978996019687418485387419108762737126805457773631610487526751753572595423116260675234482817004514939966069425128994969920111779988921473797392879011780779169888938682581167786641596637197250258065388100257801065082602521479954892600315215330746201517687242694669672111848176059933108820228905382347761962856622654221615135047857336569194477026248708016808526904038094639568759973002663055997646612808038298408424400932718359724189244042038086168082766544469335055117370487511458794198189305818346698125726350886897031791170868170456384450086326220844626081990060064541504807582093967133057035718316194242295808842681637190998662068360812954565267952084535449986433173513388237997616325186454150439806938275024409413059153169359252119786578284226794296872186638093027132167430527885871505473289212482668982133418121701771463593185443838980091877215785193261573508794493313177475902847550243942352102886421952172725997401091194515204428440063269680039415467922012580138035472798790580604102111164112434794015759294353029688684715241128971529506672917905608924234323514002336867010017930293620424546046716994617682938357544910025851947975255585162948797263922559584643347971351859303022682913721896863072809268754418750100678697008447187716523187223599664816539154071111482462537277885907855297656929019003114107598667329601554251856587298276212804053845567224465110283135428608888030574299600578119900550280792874588815254725608015743629727320248482990318294906144734967075912851628245271271348497677673251132936048374639607999924590069282507303133035758310869774721924117741125509097727112506495219888588337365076130819043351970290848095744100434108673724035829278813651699623830760930619873321297395084852195739305980431346509722824913256587392365200486186440123662109059113051130284635821411333139214591391755705479105547808267664355733207533882980566078257330536640122128293275625329262187878864869059917265213386614349372681109910660554289709126539790561813607096749694222433385564060522974188522894236579647588685454636030148492901304250974035137113807248077076055764143922580064158187145431121080987591646907497429945209301064511863016689609057304975356029291833133782004077164547712242990858641187828087214946642264994691786036427779480167218866403010187361480990427080224864944563275197102417538899892450473695067923638223113198058436301850412506142280983635383696316998804270629155493662289272625262968183198837942364696754630472322981885736134454504211903436458092298742873554327822424193099941647437838239119633665025751400895672575725598167363094226288973940216986106121698537834552541539985284667998376427036392068710254353582922969142484690816483097374137889322320291829354316084782440297631715656436930559532840232393218952269705990205726055217936938406122478795094562724018001011435012282093790918005066298919160155157467877244398920641164000005854422065075905248883085095140617379634210226958922567357281653450971080196677692063402290370847572404627712332487348740188815668425116537395865688968979808256524896357091693385877967546255768771687848820030702858640876787339582720517769691733947652955169294934367031183207937397833410604112511092555180403040715989022558105882115252321649475077947294875723528149023546218754342728518154590407950672839056870028784063336466592478028076098095255956897766361332502063922448749578316740522053551903495377352911195788140720111297513833077095204847859831733805847668403511690746017386821892580633464455173636554740169403737876343247435661166972327037417650568733358215050291038588278681380342986910856484135342516306399991974371047249577166930468670622421064486284043234333055934114316495182767773692860563747312081113988363377604056565037752878837160613963979623195200048374523529216796663607623251069736277497733760525043110470332310211912282702073075663773909477819291487108826901191071299406920198774158271864760705303789013361651517689525273742274671404514710626736323168789167235965710533693038856743195815780082`6000.;


(* weight 6 *)

N[hr[-1, -1, 1, 0, 1, 0], prec_:$MachinePrecision] = 0.06907978940170555132752319207488195521864957124760290217921043052902379099862251928979841330072510789679388404129760735147440278472469954491002629473536591437496826119878662650003536798101114760275926020917679179360267189474920039364250994775560086280264400354825185103154740560170451915701899790619238327980076009653014704133932759132437591021412895820927636507905866013539695748083826539046068042194964520233998423462511855772801755382567385420283514088448739529181759777506699037376073711073993317986116662161613659215807516666738810891973083858388978855904669602804892558782651943020517935220711847633750254832912829297100588750234821659591396381869318028707109020138439794311590707901826570789413771927874232503893227032506203961378081841305563322223887078899187830254333693307816865111684322209252458922895954558209261136539777511636201807903968184786934216652593744311415276062292165848815591936255739689754271568337954198585462158992499149050478082528640525117873397388295308609040490289759745379611531078068095818137293567209182040902653886102678261546565973486751819892055502347754712755872630346954903617658177650997496492273238794009928758773116010752633474944898514723536314061727732204646778163529928782494765889797847059416168349811542362246044539698847345593079720399863930929240912571946126188578316168682461149091340931101519702530442736935812750233422052387944248840538947352534909773401542792207555501520480407009290517208761024112450518779637577492893893994228111781271162414038679640906886515290231039423380673934078158564655881100380082167014796240268436922644327450633608553721475052477531732088531345475487138953597868326516288419060735662369143180212127329320372849224723700070916186253869630648763757310018086977866837233418192250895425982575023965504549930802911359460922339687752914709822865384631392848233710269636796862630737080201051287416288354136461522870207802433958325520209967434108008114683310550803681201749202233311129656092443160798811396543248312677663510706416751618991267648965098796558261222233761717637831481902840899888550452692669672284709385445464992436074633225483746956596740466332042024535634965367183356779227503002076547620562432335446562543229388147007459971472280842738447382550617815050889804467488031471647759374133368718949723164634108268072090991144105542287269272305855844367129788684600406570679550125206235885662202833911130338618442207312785116447866028773025895351443250100185153377649873256962852282056801941038253817248663099085925745243342403529667129997846226871416871643057487842436895381940967031806260630549702664898528882954535150770552441294973942997057301237487726178434429581653116062590684049889681118643315809948085694279873795282903547796506263714295966200274459914411994091429298958302628080847873330409885987339738831858003204470974686838835473760069570597840488775175051678752019505741842088530947263608491665496276670302267961153839480023852436152179133978615558643370363738235635987860357724005596622365565998965191532723364279560539024481901035586234866837142661140841710945832507001813411452489995482543233447206997549217242280258596677665961656531478965146218857785835082645889265367013113499759895022251721711529054468313602057835387923090543666639335867062073444112560795672235172098780900763815500908867447292742305399338649780374752815887252147815977553050517662234214815043710873869379785134276750456961601944185301442840364471460231550469053558386248351393015211893935975620159691875262598218810009170557670828904447837529073532092571483606219496560184401728465896367145233534125084666186425452660533977241528450762721785620497201938292836562361508068056368754965761127101489698107263888140184312977414711025333312521192997366635578948633392650718526551994135558900267567755546833643590545400906858420574021423328136335379160271910936647273375482164655328367171876051132743897434062332547619933317702412369003377011951993670699491067601588663070825794235456391484972111894029557935639623002046360444828982728597301800961890546121008015119448116842612631056626642905072728968761742321655797792996011777311223202752230967989194138020470141433555927041986412760397738046867392713086213734122495404996282967067887390492167019660098845666594698763485164601058065356073633492368034526815325191651208485728950072713444155840605297508760548487369671487919167237401029699988053169380019183735464656517844799909885174692312404282243908254512517661929936799253658357132522261638703098775644690024566949602824748072220961966007534650227911666753657302948132730563205179518651126518824900571440962345629663148283266618974797928782432095384702290680420030830429253792326374246353142163650020956941605049719292882778033378761321928879831345650629622355937023977313265489157032374863024447468928118986340565494851076560396473575685149933344188922047726998620792013013134043853456184477809101819618869951177798844759659197664711702622498092139229800774384835770131919297700187507976489939976795818581802575456950796311759931812828254832653573815877850569526032100118487106692102485255058043747174255490757145730690788778643515750029870990582315295247871110831707649086876890849018118372067766886696027437119283307341777435081467245360934437547191823506379076702876030721861322822336856451490970607043899848964313188757784614622030449037221004392229621691450724026335383533946753326567298395254288677615477879342809817219402113161762146545690161776242152739087785650249709470924717964497549375392892910912200800157920929838734225354027078537691294930778820470086078192740587175853716431396910503329016806589644908853585155681903633293008019660831992533165148329540429191110853069471369030039580961413343053642398203690840744417209002625131530804046094463753237965233491747926004336538435424767882074648357991823484057987414975148925131714580602099871126738746166436974459191547212309604329994536147892841926398004498705436945774184278983868647803240217385525838025969858197931248924967854154609533582673501897045636674767347738387228107`6000.;

N[hr[-1, -1, 1, 1, 1, 1], prec_:$MachinePrecision] = 0.000648937774609478752849483225444061033178655409486894975872762678267513174574102252870003886330279427953556661684096445497310113148912704409628961531071205239154627159159425064738576521868726081011032805389037853235858899597293315159112303725350414133844067709649084381782097033600534663346472501246384525345774764224589456971859857486061647344905748024564757394773424903563336554791075581136678750790880487944164277158266092278501755965496057229912516005698321922968913946063138074590347045532617479005842684828074519695333861407516859914716162020033319600969249552160118987293450857073700121140872359482054444979956070781152111961752552942272295948944411889812636962139219575587093873117748396166178437562190529606029990167991204914810346498627955013876515579817960987194986707547362809262758845252738342692521246242130913161331586254643460339232462079433184074279036102601030107942709880231480021681099988592367761643284557855204478521412680539491605748463291207114121341166052658472890038089258389507496695279795277093937856338463611838640418987311838689326833419413416133369341123720042360370662965074745428209648831647561618958964015108100130135709333969614903872312291931095779030648879796058909938710228341464026499649211857093809548768204553441133616506377302929919666745490806498802240210590715954800387428608623869849610542097731888271534834256480454481893131159889434392316341954039019392922937146221173949333060181952756911956115977639189566853308824996603233100195374342099020549529972033603242730802902550076928140746424692582247881029084794353406503403256637643729822037071423678867698969675952783194642724793922089477893733879531523069343051475408038540997764095444997793219622064180610916956954065816895770037004650264702794060120934789404894083863743150751458802220909189489273111167465242018967099418295626782810811769335067269595075003688308005957591596073997811225710698184735941494608307778533017313800910973946919626516339482219091043543088715929853279478879717112313942062413989588234143007101631077343823446421924450232631295005392744728178676043280072687210776664687593213552520663328765551572031452002069293788156427993549031537556951954719067929345496106024770439005074979690782450652558566173415625626080044440756768237387145335299688340555694814215602374425544808823071554081960867560305955097185868737525151011249206974530460300129099024479535611593389088454637949914014024180389612945084857972726818501092461948147725070563143986371626449620764723641055021677042468251086066557079679137425348276733568706819043386669143876961807403274869025182861882092064860311090158255846978327236874052174176904052023411858696601391089827135237225352339312340691895469895066970094077991357871683005314095960248544557247963153373470504306794374432535133943229434769653732621264919356438553579948858118018728006678358538451453831967707332790603996603348413829008984844053645918633123951491362575109994962833644488892922321107108553529042528042295320191066335454521488009169042950801832460666539786638532234052588834684451005825716864433982358907984499122288281377790106994098031930100639890561739035038001482060654452842668999456412538918072450303444627449120090025695718153145356514512265935884156694343088663692815649041999653361118429232457866152147650240256553053642319129196741102091449271272760255390263598017456860286845409448931169964722032440210112151161396525298275083723567891713589290352474396611553502033474099068049142287731788234270481579095136370723396479697393478683754157003857035120818890578819784453597538776954392420998132075029800403681765893516653766678157282946896126105069901501854129739839919114646283537249752665841327782321844632982489094002609856819073016199256597414074802327963382646677304062753509657889334733908698058460034304171997497340953223747235418759264438982646465523498176273058240194611990307302874194117885137049000519627529290236376809086592201683810602977013406554080997135779784213035391664402715516104402711141568541627805859195240616607096194430645009363466360930641961374564476650114457096525843060841812566248643230061036096687230762291143831218484958653372776788306220888122113587261968300730617538520974538564910151257088779011094253621239564297072234203498980553414253918260250548684204630200474690815545844685049102252790567628684033652873751480595412886672969466555019983815816669927214588226511639510625399758969386393510476413878302851558537522149926721111935077564627059044225988290751420030590673296528961304144976564211623398192370718042762677821214591728471246553508890732523559850573638493125037418401099191687138365568987698631266798913838082119666353973813870809926412833344127250983641088674196672496243987272168472152712505380248614502891850833016036984706713118714093183141322458207287078697698407954254564849232448213298157249948996485892172716179017158156350682694666078024760616279996655287660264657647791136631842171407631512628491679105405280039708051579588044944586419386553806080150594317880236729613184784501893176462921990863313779849878907281143973745413439852122828579256830563808509055519196550106916059685906379079593254781291685825204878775733108993384071630864337704642026178727867863855900260133920170633331897279146252404513813588260052041910664613653293234180762105959050694757534568269991602401733641796384010515995159384655811891628104818314535179961570084372114210593798424276822522879693050480266938217554870294967382859489362699897353400690001999754624961641427736973755487991128708676029373344777124488156058231407741450059004687622159366357294186144032767542734655766248310616305915456386839791778435015082414123769736134892871749715443635507253554280122859502692715102918958001188880100851923288506457268183910245268476548628479009911952720661608141857917635117473730885019683275347851637251068674010273346460347567758220415855766966820039964452856978389866979070295447078922984420757098752665808443839859298313203595953801593473589879249341751582107913342549667346488536532612142527275976730561440704975045772820316557`6000.;

N[hr[-1, 1, -1, 1, 0, 1], prec_:$MachinePrecision] = 0.003681066548007937222664690400927922557338159089744079968664348174996087605463241621928249086737030660673858357665534799395575619950774083859938090829974306549919884006637645438416303041551927085394364058576651927930288059343797356534109399921737257338304733190087260064046362314643047043496502626906469836600739379157287375052420954591826475815892019175874402895505555096265492412153312242525857548566794029563065260518120561272688716500333756020786641374458099565129406865840803126444377636179490982414522456473421680910438138996736909148274597517159587291658633525847779468566112219081609353793982547162746050193413280255413136655788536220494795782178578163168278988320295127651069596496067274677301833844620271213188904670407775859432818846175581877150334123096075516892629233537771198564677930457130022769827095434317875987891644583853624179549990608987536272755173601265752135111433514254375912335224643615433011617677837420128283788463330313258281116187348721517848375354874487437818067948527496043927877425024788341959624305622934218995744818782649685343112256889866392948548292035862318193988997668690133030920185774818739895998131958123240905530608602722831234390953490839420933312177012577807853649444527103669308183771920607135990450295274075678112243531554537952865484913337786410352143927442221211119132229257259850634586442171495523936094247902672043928788959501788113607526333538053234440181685044073205559975437282488174379359329091023350231335818590162250985029382158884265127437969701481803925394446686860479390504564907055293925870818585125178546143578608166752114463604666895213412675278013932915593248089470638491142195930721766073046261621759333683563723107456230758152495019123766877351792903801558269989843357062848367517126238050975472695459093590565483498064044852742907036736679094575132095416379114479044926074819444080037194782240600035127452791280704809725805087821787921888583616660160610167288685539342450408878867227025410233600601566474523001692429397440277067267263889538207310084905454801608646276777236462763713818525329423144923370478965709982153458083025297137387320861323202434429860060520465709492509432112598226304477557983946402890545019704648329294350082664872092573331330858733355013807821542686573949188961547529711421747794760846391756636070577403885438070822455332235512379358261373012455152811485858086497677178674404273350506647866609557178158540202595440899710491468285615809255602478016035782413147087939989811740773552054934488281306562267335193740610786943721342955564883696835184446513315854181905827328467890649306182468219641799669899977253996329817042320087244768138776404077666456245651786285450667262809583967380093199157649073287061238074039270446355045950732983414173955680211033618137790802067589966603332501168899202845817321705636128470312425732458607864103061613098719362797413856731357221916537849287667586414125494833423880450352291067112250257802084328593123424226082462016452052705476431872158015466381122354758661603993460278032982348269535650739719345595946132748950804336000738770595749304662988848381545235759711809823191753910486706655572425942057251484816122734340627310002889464327772922525240232844016111833410135260585555793357687029226330691696539520202267678240370592460739483107075086307920615899904341004826006258893434577057869653409968780044288847846078466616081795808247641519537612988253603792988888917612629540875916008053669844180565569892984694916537374771335395204305584047757423818268145361384072826731585758920239973658366702843310169950574726997613827029542779061699025040551592085679411332525767780480719575861712347296923593158370898104854642276049381674516967500766826166638954326588693451049712986403509152192764762142883564908333845420015252914291398335939166961170550184275344688419896488068764082369674797792999878112604837366878390937381010331318358218932841419038688771022208121941046330111533382896119897830633284985925026703743270035943598666639779392891202721900735197063844431951513881645622599195577655436001576130434720592444964103809458190309032413579277202884911347051788693332101758494469126292538741398783117124229497985800419534676318129864209792927812903549474676085460475236454220011562503933434064774464192511699389022949074750400737456895450051206520449540670948891254057074162553380899086584149642832142492264619065179614033873747715456337018919840749224926919015652677896021052403842558884550811100370617853542571028903317541905084301461400466119807640537742622742832139211888679538639164083175052233476990768106155093847250356311810308717956414188389261973912371010614347793691537107128941908893854339193561887910139244013678269673236121419397004529983570327393106535089062321947645650842364389275145278738755822693011319222166210897813655421604927962934554337889708044421569745940359269384221212969348328877481187853146717144264376722199424280820027286083396122194247191231890499573227750240804030201505253654506803992589480365723192826890854839449098459593424640616132937770578268189278365104027378143555233289565127882824025219232702498809867265987765790047789558609588489341147638126028275166390198927831896515216249691120199548612353814251723676275718701829924654355541950016615915223615275812781074646910002528223044023981154779895147311483177991025672548851068620597740851295539929910195383502678293389848767514884026835489743553516619776293722822546618303185001030053726400602265582148539335752813296128383707520207225433437502774386424446488746485401983286467365026763148465192918097995113949734611403405621962170119685756223456670662875341961690844287830130159576815356853087373942543540378708658903338233384634929161209856459072510836520916354461848719694015714072645891330804679208101089336007194007386477121854459608927414923421709793218000051655524911225954162910292964893008682811165566014235206261180455948880479724485295242149625203269134588650001660163211501829213716083310013705277970140190351278168492044391069329972737474627660878549626100006745073101798902755567552975777896845062714588`6000.;

N[hr[-1, 1, -1, 1, 1, 0], prec_:$MachinePrecision] = -0.005219330674337966791436594924826415246947457520450350514966103127797388206602072860520186866154092476896652002991604045087802423839283441147726246206462581199071008130489535524230348001122712217523749126414149779148099500902154606144471703291113467452411500979292872429866231983916864106706150354028413642508658454251871893181773093165763003601554997186991777773356890583566777593729635254964617818273770358950948795294250147361644271172990441944124790058444185384150399022883436985409499499264955302134607493630619620808963352722625605589002056959289553911445840296621570928074661553143068919463468638054199776582498296339423480679276254042332978197840545771703210985274506661773976447129204188379425114303373494880764283748890163688970046634027202220491319080975350098891215355623029856051343477581224687615172379902386123875441897677649721554744034937655587195589834172625961839098399841909138129941633622169211552413304830136928700258194017532694849647443566128245381479093801518853876113047674854802614757242766893064775887275282636539247341292010018967144483103896466373690096320967773680205912897265995306287956437612191674915421198887704666493230418029086370322731823766926154310051060029560613022394079185222063139775794692878283064684613034600994509788530188360378026648120640555778692431095637045827013615688403296224084242061833504896468063102176670611244000706554497378232391316571188788993664533081866227747955066811655797082230488639793836410450688350325971957885714039631634464550283917831478090654874693759097623565328380046731002445599538772790979741834633930143668970010295575830588472159718756138764102462607585027011605473636680878952637496361109661242988530573669475939672289902992144450600054472367789539120488171713167276782956928443807193600284151579725478228340122563918781674665268894296096738686536513374234070733958389367453521164996808947617950936973234772345754295267556278825505503853009950119308719521111411191627347211903923335562290877139534556170253403595577794727249155483889853833702265599403792799463321417852596395399021333683389516259778172128276209076911099702912413169977620577974438760844223184413162302472071909919652343685609424394133565533596201465372236998051957446935400202152237414309003422645014203271347091394086709898963007065085760191991054382881905158929649839274459368932594662817443411312998805507677376735611036027665588224720045744999167041729277305971975390272136245983525446656377396334645518459548011776422736010027413262706663099678029696876194715917495874269735848032341941965127979671199201484310061164891041766243855340038172004691079720785706514906962528854003503343501834276611415945760857222234525434648839584514442526032362100440375769926932716542392041807165742564564620102973598696199940183469673816522914989906394890906284241112266411308571905814858373952410797635628671359723316639263802872118545875769338306039955387575966233095630881059623203052300157117423698426847285050847897570456072755351307674479301945395710332706028939534638006358868116996860813865797043661496980107362262329039926908156137978575307041252761294069189301559721169678525355654151676796999417876821791890638450227420209934066835271768267736408551439685458027451625575891766924912225531081356879238302340810555447325020169192985942751137999671446587173516107099847376910888112861556355268420643024969866459550275039844681127451975198652249199265196690169147951573371703221919149288340714762930141675406032478265436990760536501860733132527255594957773386153755220935163991925816618674465027255504638389698536688110191239940734146199470076896173789700820782311763903434899376369130355104983310861788795395388152947931628383763005937345371874603106248990459054121590353862091180158352388173919808505322727281063256304581434643178379826942075183587648857204432641864406539910034207598947723259961418413994522124552217017990407952775420555385241330024862129981230621409470813533961716242925200102550369043979025679537520544277637359859132232751755493000320231950778915238036186684481453380209061621185393540845295044359036005942038409600537461806746792551385877376518794116525181956935319539406818062041570575996528351414782248326847444646302787244487584217909160924871696498235358341300869844898797221965804114033721499636970544988462433600947015810306095298702124745699780831016034687409996876452374838688393246703194149278216543693292131025874263462303939360667866557682159066871145480332765901456909120139185200378018311412082781475737072330318986658537745267191445224438525096992158501807460667149987713417643568668204522147500411793186372789926101285131681277006384813021122376910184000493003654566919336417760337324864571177611750550332531084450570232168292349128053652350232289596139195531916904696704080608599383789574664123056270587659796187423582733091024378579240906671801864893487137192356660770176102271330954063594250532385693974582630313566829279725048885001191113497706749206472275446112955545818540597817025501978564520444692857281323146319078222045175060747490934368798399034612773163945503077479588002448522840450357670512839466925533012467193961794022357341387477474402896036275114115354247093476011981824478843046130887797955138276521827974330685099910829291824254994765560149407328807017188243710522878055750263022535238570521036579084671829010433424707115813062992640633298339975931217001646803376226441853883610771820862371759217247191960552503892291610237592637972295757925548129737966714631766106023015603506828545805268435458934277010350839546940208559061516698576823750828725250991714699744407908760274575790480793521140761003518255494924573435385619804159720395879238929605930201977111277400469777078481232276607372981115488026254124268360523054344278115200705405721535439631168369254971227764975964467790784437563565921727526672418787770962793304929727671292557777259509427727659054404475086023499418019603379191271588234756200980090805642859817214499645262553919470556628122775873938714320237217751649799512468554137097369463943428020054806416641542035228`6000.;

N[hr[-1, 1, 0, 1, 1, 1], prec_:$MachinePrecision] = 0.002214471035021574486072914297359656847549801442808172475593148641629601777937668390729650413055409527092927791062044541038034719838417341711571975978413729106713812229504359674265935453567329026923537371206143473751461948276082131538795809501271724807860449914762878396442697593865561106592748926767459930746776138558053479654497339316455471057352918668418251792996734071995065289898882037226151624569363054628373740038461922220565267682430801543037594572267990955948619576613220676196112355402413502126123349987869752603997982685655260292784629286711246662910379219194279245975746068642164748236900144171751777168910417965694794099445395209282449844390112526058826624594538102984573204574601235454139436061442681984982700111670883954834722553229354378891537038692803883813751151163242350677946811765090676379903118320704760228815641250326616517216218357611251457792941501597014421611135701077802740447200760490504590720375810304500992266223048217858021465527809090249614146480505654144949253899956839583757396133036251633888611412849013145076359533370995844620542990169775363237489655072235135573419554264016763591487199183974531281437002921682030452111262745023809673799869616153061332661151535746162448643466565348864943769078513677748179114658526749931426818722547253912683327356731660501077259909818965289644943999164132051359623639087068401768906899430921796007233995238598496519408938900385320897380123150063381624655769037022331856464426021988329676428144550311416362550095317865435911864022312910728493798192653181795736355160070470680842407172444925821204251957309703565108363975304670740683176962588156825163488321533109125924063646422821124086383128738958805633457171195016950048509636116126727910140681107948480450665881204837776298397310384092148771635800914166017778213833163119790966206675190589177042767342103527699141535211159965756864469553813207495880586910477226323997984383997916468340628389301598862583624706592714020570990134954818734084943049207899771773626312263610105438091844148609767078560670297222400735569520192401919074193620945061891303664210607723013847172838362683797748164769501754209757758455082788630018807026535061059958169652337838658419835617058111121968197874357246959923405936822587710158088224489332715417381805182472143752573318602020937754319454034198372301576980381580704079086992551165266310007261168705645531254055831095123297550816410962188791437264830634712927625814232603020053036709784471042728745091644873441569918528149835808931557832623720072640513103801882106882813079162214721624605860443130819321248667281479634970107867074705913322751531322928385031032010990459842920393421096733851733374877803479381369134880253306571447505768458412988162304195591678119086882454024746135170179136860153397757624857120386875260140948552095548387235516328626773373268832279244246778511281337441519901400502924423169124250762776254195762285186942682410101974057365716224957464292053863952679811410191584563537874336836712341865987483826606465463311119484235738992745164669555684253349770092780420200873222643250454528054495151443034742793959518943556958512580722775458913068519114025012600989365500004449144667148163533535165420466436536635395208731461832998059765276699158049084900070922990397081712749616945999150407040689042382107369770078255601895791170254074331179193853555068703707271660724714374617639792504469702692189845450876647547360914537932534206389464563916062542053876224938352725385086803939901932859188068737909666320606028147306715323224141980861719430556345278919507493567945145752432993285746972585895089401053246477923667649949343237221373655185961809809408729969973121304855448179783391786310056938547192531728629366715171430103394089551650408100476034232116336614598597511507041469523302457643465803742578634830706915990893993573138513047881840044322080975177370368178551045862551681310446070867500669684614508506060290424142067727795984871526849091789213463627819845098860452255747813601833442240981144471092862149431905716152945165419254880540634139788703239271153693403084835730230196854950335672425460688348671510213325233458177581225093353966568112097667637947407903415909871064853972826813153376482953509141221863472571346689139059251550788460941579364098250170978549589398205693575574578547999024225024343062774327932556153543948080206316417956697359515496445594789229871584817275269698884538497114884980079185368546952318455119807427262602913223102016387014366577457347145064756145242773871994180213151900098492812135395256779151655301775660376132018607606688640172362530365582138857705455525480088417772440565342407901241128361256403935628316236411760574274183326325269404731256868283772003905412554040204466512096674213302765691768806888577426065648758282317835343208177373643210408215281444920289040402585528186009837078964942221881437380557486437290051058878083717852985768958112245819222335721432773105028930421031088418082126264911862086888325260694278988868747971529967605990153031184096485056918656429662647007203366422324969751407270449227516844238743846566378495142125430486353262592246942206890795264597902159955552552497952445801202662989404442623329468782808528973937825287955535396202355848418199533536382518773496453451595180586988559235973527876429122713258810817999257126798259268898017976421856488398614305267312883813189553880447036647649409497035080583407019290413870274869268365460476065057103066243547681203275723532492216614180391330608963866437759754679034165146075120150067977561749458629141638552889737558577309525694641624116349899956494815249729524253510534141636618183615410775801723189193292402855206408348050758686479687778184824451880474190073168921521797809692845262757883211291587572572824328904141390574510854311084196856526675016468434814590464331957215331394992560360261162789137547372748815540833683440267147403342897301371060336460749313378746980596382728547974394230287091709490041832221327048252558845344757320339578902175906504980433137172224056088332460018025617521517908649689324030541073859458880182167285464376`6000.;

N[hr[-1, 1, 1, -1, 0, 0], prec_:$MachinePrecision] = -0.07746764703132959367702866898869943876058974226944670665476842836398711877729903714863223756540226443370542447631076591930054697592430515444638096804208147064912857696543947115168694606542480690730456397329364189223343780569656069272249768911253170915531707540594278505484378837604515754079299470186538399565189222481210544768518101627873456168896611468932694643972084147874848954174626807343806784705697861251433683609833176112365017171580993035974226680967184851362895396090303627356103507370366666334914912481853468599522010665508231771335644013783765644861181747237517343009106517647217821724351155217655353056168002933834681063350450400110004377133646936330489071264165104091753871844642293989291451156231252796435218275018900156547627902269581470805304174039797161903572163659728015158414683148390656816930728706113313679144055068427704878765478825885110719168867203794491745972031858489678384698201754544603788210154115653534974201085953710049666572935674596449584292503073445395841426581213530864686091137494746558887314501227086376436914190598351480665479593714986515725485046147033851852856795449605287449618335287692292142531251070538753580070879491846227920278491608155597266894257634195843842374450935225824633445201767784670540667767955920394441094601788360633288084447378836532901118818344712333172134648194257184659662425347280070557191148922253778678021608602289943687931621788932224512509781996666218785791945227301747047501736531082850139640279922493900661564718239528552429614837495943645383085963377178332271753582749241050988146951697506577687130813347609827356987259786441030248654259004206598107510736198938903992246543108855954842292674331995538069028085300705127960390473449895958220212401653378114035574615118425363040737989652938333811755688909515454594876792593982075504403770182167212283709200550649323831601839190905756558561398829906391668451120377200219930354609010838613869515324378389156463888479941469982795821810065056708363795730454959457190698928191469965176883682578168297529697181383206806957900104221829443385619381733180123069765739222806712591818305339833289644897836429416298262634129414145220708557501790126619908580361307235261112336336103028343397954357567057326552478797558255053438744117056965345599394148406648863947344768118598011110404507364326982936003393392975759733336424040604768680400839317497451312963580054198819415964380246986352513041667893615006826256542718851604131939711050069669714035592958683777921389254360711384564379002643937106745886279505075493058423473451128558906188462722639485366536688587393947159640624302578667769734006836837429991625231949158419566607119784539298315056461105712117886478415907514941603269065730356249499887236652898267324686560256306805657711732739083551427142636689178839836921656593695650040979297940803077381638957484225301219608875332811488696250070360312234019773053806372710998756650564032229871189327310138275731705463151134110637013064875912800966754346991365701219942339977662945977454873324457145417570732260255292800719635501684725683431053183019489626989869910805827090750997623566453508787425327509015790974201927772024342867413682203400974115430142438608086779320371830275294926156997309781398824967799386955205628394279646869632701702642596799550269349364427249891566716471971725536382108823150816066112446961012885481553718882625943307166441532820960934414572200935689405747060402182248516589810721613569114311104961724934900419589076143947855306663614082034210767062339683077266301002330743726776203040504775263332860444189968464318175662004654869826204697608197938046961897253294718464399091998613579139653167239144351836110034789900534086414268366460823178648281666987903606655680681097516472449250408195013162187612850839006633459764778723463887161730809184862035840358711593933147397321204403645368641255716460794392285896773649721421589997892719380775830623540497670037530299606927797305177112713667714342292654304894721330445727680908746898035998052174787136999255992190061571001235000784324205678547962802291385970766406868010060071728931089276493978555832013684963648530428603955170815657208688615882449314066115289279324546806447144066648127103597058574404225923401289198596984071047247776353063621484584779613018137025409265354234158699915741151297210599774032000147777716387134383124725436972989305649800551129457707333065976761601029525715285190044639423106273079594064625733173185800543330303586245871923292634468964493411729865989062568783051726422014492508448661968047848875256934147225394138239213504871816754861067562017517516398957127108491970493540412504716971468982034880981345489210318195590693907306915929467319116356409186512002680430971189443463294910329934670944645282595916901155968433082539058867488883919170834618881131967706591690958791390695929131849755662376169665892498473654678985101549433353191951366580763605614250056645423308900812451043601080742562524121578239293127280549930830441289862083033813647332766659431766819262365097599371087568153092294143413624941841640167451244282465095315242240026508577409616466315617383165101149589155179870211083075967026145411695384192140090249314593241109665930734355646988149110038999872251326098755514907755815382545745253479303498321190870590393098114670400494904070822860110749585845489303651883075813502753306881405924287168834437706694994064150874720332482276609338162534880133212087362000479940996890657308060283641169416990266166155366008886109366007069078162692057045803910084690581633068451561765619939276280977291283448418211229281489114087377988998266958244268706180392952582248668475947984609668600697574029141276119958517961519240324036453863870586441257646691167233595067999884232609047787333957250686511935029822773847240740249736237349453778233420307303349535718911892330385975951760514893690106696826484052185194927187581547461750554462180359586038056747370949130330273926801240038452714397409551332245265503795877060554912908521833331406120102309243899213841946092176823636362845974038015759969693380223564`6000.;

N[hr[-1, 1, 1, -1, 0, 1], prec_:$MachinePrecision] = 0.004888751335101690265869820736812084804790265732224825149840099531645002209445883545871782690147908406355194930821645565847668619952779297695745480689095850247774525953164073490066393987801547329749729719178609884693334408103725711882987444077178694048257445630254177658954337705510205767262318321017016281396445389973635006315031889862481274547310244076348794367474888056732302898073276187182942980162401014728319360937687887737495896635060629575168492073116877828002489872698200752784149621758612013951729187123641213455360961884058581031095686722016841566625266609298810320618077542488476510749955060065389809644292945083925469408508076889511180734508541221615112943243431369066058036453413335531528403246948020388333391038027218470265212166267498619889904122346821429846435885511762072124430477075415320601366596852980106204136757035678076877378871555836824159985394685120626524863861468236902463398042663650630697334596176600702062953897443766345007704584422759744689727771626818980246841909681202131929567324775624370801425333030271520929870051534219810192946644195033565226016110124981092123254065013712255810938318515107385345912475126217436010236237299814457573790328369391948035570879660846283812928541155968963620177852704541026593867373871017807580856918625737359523016349148270225579593179886936072508533088811471445074359804860206552186020507037569922592211683223966108846025016681027483245869784750429151339909736192136323873105332713479096301478293673117198621093850139025344080824312522926745190008123993932062180128567008720345345360851631399800387998209498285479685617336989019559717092271307121263244890914697041244384429392591425405023026138857109285690513886136364378698902595293223944690999438263880975244553055532264363916935893012109928812629215564497586877609782736989562268148823285067909852801481540209264246478863652326351714401862946982532738285665281522563719795591484940726060205372229400859568104644134592632031492864022341540000045859075451932646865756187383505117430455375219655218727153305670467199636058707005385879924726259444569175844739281615515487182948716069073777618439790251664274828157481450285498678497310712157623854470378402514347016234160378349783806798055714277613511765651490546734448225664074141068064564807169546798808239218474966911829377447219889079520714433656400843809192700861457572581143539051059723252541159482212213635235038083525260569887964828482543452226528890308173980922329703041308770468806534871051104614215839874210472582272991911788431404472729112316341539477363524544300317330811382067856989942250194687919624085963739406300314378269332303031345455207742938440488668968270127083352525178284010270099649523845489333359789901354593831518714216563900100709279854818807776800838621022000193495989641828183034734743833482371554295241131873310063368081118978498900896947292597983142491892679988688849600811117085404178321545678193002873662456602096585543459589590832526082625961816337164329811008963698904053040294346558150665172872528151171134025209254889077733813410709548518146669798084549957702448311357458446316205265483120580066266087918688932957001964080280877651003922704730950280398405646201696515387769444818360793108410111348670268427172765143530458493637958910211301847045600331047806108779191565004656562385389706561017413064543402009513469118155808229486045854693633993121737778401295949248262419478085351827366181865463699585462068621466558024153917881424231323752329794641807088563554824151337807349057239979832784477773745588901598783354556525859566231977317411134130806397927179008604622746723147820695129091146348553787965312518303879732487767460008822781252864670473223121118953516210945242546134013014535942043288391592831689622193049421680447609960175014190286868028783394554110379314563108569560292416510061415285169315271594653741191592120084195574183575571698293858579708277331674082399581231156092280708704561989890682807533932616457691439870265409964999116196635107083004275108296886331754968872991583816842290452764639905286514528266690330214641085446629260409129018099108133011970541512925805272700858681519036953389835358777096864697183685633255447533388311809348736366655160198862071168103429851507187006296319772155702877368535597394925598056539309854601407221196704556291776049221400473403821180201321820484206391568261120822613827839862291513429538933406312986536833415213938260906898371108562406746414398019155752461793115727920520389584934657453696672600344634788870265181202564899423761476588760692652767364154387164178852144364142234984001270733989614471932637983015944169978681873289790480619430664430291464561346814653068176623373038532754927831342233128143961276857285046311744349420653870830827637339218365485247697673017726492628343936320745340641247201132980048627190878767567074971715357400262796301295850780167746904265154151509377002888826519800439335161910823118111806229668023625053191422804048080484767990366651367804830757830225478631491680370370708623392646027243027596240884736283224355905167273086670417610293184739952395785821050397116543684115121702202511612244488830967427050779803372344391122764265602890942993462335450953480170441120416456610531992105221060203787695974675668513531367878475945567787239825115374564764524671099039976896549852248622307004432092637846569639271196077778933144977808731091031260652700426950921361295570770326303154916123139469055654796076546556185897243462186714750098987987149877431062414512710685062762718994237750946250054037578130626629582774422707858984541252981303662883608232733280670201596467580997663421770167880840883341244980061171031116679780943489946845151513191870249843117211067558413971344831007084847211511552389788692783796846672002230758287681566381596067665036721858478249193821676863766963702465513253480973771084100396868198240068086425827517025614818136233610693366048173340884083334501331759012923169017761662309155824856129354630048715211423556542589731476629092348282685388460965995379434319235562814463948333261056236228568863193298467149502621626425`6000.;

N[hr[-1, 1, 1, -1, 1, 0], prec_:$MachinePrecision] = -0.009356940974882889280771702749742266071215383595846140174410492059322896431632756958165623287830518874220068276281213183409118946522999257621920190187132984827610630729403825994074637497169860850248389847668813993339349338516327422083856600157169652540275479614351082821666906378393699901680901090856589907025735143449223267211770245179960156425325755157507222099140641798278808617338440720314952288100987902472790043683092076410801516030209046930002081456298489926119797309143224058368305859692154466010856438239792056377451918498797527810296486204715632839910943293654370851050992391702257327401541535823922839630744024265079820722272432580674156010813334959564837436060536657679563131396526370271615337357194540353139209481633566104526412842782655498931838644931161625918977887526347826012367633485789102091298630073960007016058950277240624657869532884615468484985559156099919554586315234705393480881828415482289629101804012720374911163754418637909182753868327777107510492727001862313140819309841893215318617280812733626892997893166667040313156901077765117893156270080405441702834418869930618989103106869455876654159652488042304512866710720656561256357293414300569909132606387718583208796064852834806664493230137243779944430042878458481281312613307999955675356306511947384390565777332811901284472735410599760814522716131265102783564847711588835639578268390483510861169203627320559146716976776111287837810964945996966482377821309298971687154172663632752107371241804786322739082087789648556664625671385767550016248864128536764775599496915847023692618061593974793704903738973736190081545174064923079192826579329840679094676990536349013180813742524791680285783034444410985191573555781087377066605919104658286815667973460055361638293180714447377749791766636251711129272274153067640367163216127246101853414265903591680228860356755991705479627609217087104768942199036772937276386457286108709836514132092062586523818021502674390120030646881763071244626107775626292717908950895792892818013795974512688001429782356482492559377114504531255586292119713558956395545664972670458459656300989505044316609739910528918293563906625823577939659159409413882217938249714601671911881251747165847220139638453322564454242704563833910625188282668750783157915352033402547941970154626808150097511791247442552131333967058746005506152788503540335339592984705628720023986810009844927561388283697152496803248164988876884973508481398779688848716955380557381693696763920354522231676514120471222167789452520236990776367891767827078837716515861574185037034726941599928661408293456497326605878291663850364993438281687678998951115677973435556923053384162671606848150819024714666275854073712808723311714739956679746981929532963296069397680054325929232332573843650368662197609567098786005012289109301683949602390347124865525276032238209026378012333447461309783953133376786724273414282344002528723697510538375381655306870277753089499842842908435172202925425970159114468434955506013144376159342410841215879513923644639330602380674254251451364556732760579289432881999954094211456080403020697713630127354211434903890472294509529139641439748745786673961277062474577115205170276248345123398231536516805648563628465830110474784122881144043031769249332531565704624170733093799326462538551659432817901618945448348050576579609845325255841835964881215002058108524881373804999215755563983596632149370786725320777530577454735787690518179790566836866813243892739959807365160742772046216063644419401522262540910526428676143053461550736891023432572296742334996293150497313727222897382270006321188873131733710714690431398606556724362525976419962703730631498820804931664513129084967351555543821107074506025010598981919066907554836007569372676111995726427534744321162848954027159166420708759119951385220595625592727299940332915367812737524043116463937143152426391891126730471984292771379757820119852397416745375970124611049400507880047223170417283806021579325685340197670559525475562715897805611330418678508669895107295447816776317326491454800117690382051501544145016609884988746707731449243032796312617803005571331787925281134606502501020990826836749750661800479844933777218237470050346566204857086803732766042227214906913650590959320150790621278780235468249284144849455681544631335022628355848901506127357732662610423862269882753600531197624407511953580938945252323319947558606499130866568259309437107189631536669545188367242374530771947090401697388928727422375940470201443580657650465218174086799855826114411051596809213597646102638459773916873953538394048710782160698687671825075195501591498966873252953977160439411223642799367842939748843154482508303967125336853374043162947637630238762002296372139206417922657410628257461635268760442822051214757566623625954742578101898570793258144425462103335153654690437389067683385149286107864744831172714339011060843103050010671145797307657627696243766626541668955061515590118647941931362450319703844425348853320819232041315172951084684155844346902478817284284304788584648451317171430224815575770411785872874506600341386665777324260730081458305692136161983214259465739874666752454337204761719933191909262315428621078690087996109108020821725204288767494619844583868850846853793822977910288978871853087693787899221429447901800201361180218363284384770176481231490592285142639554251459401078813628321648297088530400616065323048466508066453146128708083143162030924038427154276231846920855387766941816605997579063670277704814813333717412701982202692190655132509317623376835070539653434135389187265775857985610686079562849261093073189220508088035126714154175654138254603233474457544896540286878303072635898753481046088444586872562194896284332110425895175232219925511674990665985605143061211776421822658288933092012910573925024083067257234185930656882233139882040950004079926300389119507394882711440832485856539935716906927815693229505719623153876369665497486883057504399537575353993219059031659623328492943297422563049881456634592617260827893831332885610661288050855511180327228214959366735840974013770876370414035786433514395795565271351465858015322`6000.;

N[hr[-1, 1, 1, -1, 1, 1], prec_:$MachinePrecision] = 0.000506261582723771556587810526823701092083809914364783340196524984635126648462105545681614905019155184820324538300306411728251819738491970190435473345772910767014673986890735689345429420053080129793500212072303193247515403418071920842416237904072200260489853073403142730366651673536707166460101953828735848313281394291242930305113257767649095888494207454568446431403994358089348161860399010787264863549402982647448668932951661086645329727960940957442253955894196831566163894563909082453786512951012988807720976359894525121945063205019152430193788230994458051094047522992035248158514891368484170131673584916852048783253613815759115390473514382156873046852253423272540462079061282449159231910605299178224055889149853240831326602365967843440441927691363939305723527574529057540877590135224746507887007866098102281636753355062285400095165416914826721305789927585043561865182791354304898277268783269465644380277905920386687368222369709999493216498654229784975807858349081534595226856243761937158955708417925723306347311175599068919343010181513731687427338163812030641153042203861249626576775058258804286232832679627136013820629902157258529960198955041641606215188682103282081828824513690255348527089763668061096828188614661205733469335324844542027505505830131536769273529661309891351535819074102455256334811547806795006407690244677458277619717406920059126159789913503769839035040136759882938164034537734706704390474432941931929347105595900745102601360844597168619535735116757216095874796256002337414524081282488885997755003930875216410322553004102655366522090729586527081599907917484074707740661327362502581847021737672467389794896778038691835314188444090416544242670618867594167578649009279334259096514497914171652429349807006348218503924478986712736061308319759043899863727493853379588038994340614187149280007744000183322199647176804950054781889360441738283183524766644078316092733896239219917221365701502348292037140063382282657409961455276894325181900810084218405997585138272114078196233241516798620744374319468359714806045927259611048590821366644726697397622542698237917617202232495936798713921018178216377958415153740163330734384893218030244962323381030867055557472119842310971493183742565943528342065652699090190595851311500762967093141478940740520371266786689583514980496317111968980352387277088279233275448428701458682146890078967934742040414845816560607793705404103002305736381361999441080453609900704405430391605979695151375924874457196107941288469597899680334184415345498101125101987816122600192073951741146625094811557822416794420895617604617636647649636359950393463250808860829277250337655630415297454207219795934321944335643628055364626181742601389730699330634653893034554307303901728912337409439303833903528903456107540237917745813091705114009354996696388087187501925235996123936339206121380149140323328229478785804904343633670326137973911886100103199373288081843483807166451266676822694811930559781878746324471841816081569671995221612495732168806738187963350423457154686648414095035804601888582667019642705255650827888946325438763782242056471495975675336455303077944167760160478758527651359109176273164118427546175388925165389052397888440237425684017465938883394885526114611063923852226206995039464332985184828077361426380898618621581121220781524502520999973308410513199654145785952813480418495177764847407018161677552445938562934396904988416505760044484000971554315679340370110427262360024584601467082776058929922265720978296509838338230243534520129166674710407580703867533225150965924297929224177057604115889967687227836366230770931803702580359906814772706347039730835590926469412203539824295762862539467588021898588366595450636222350922290038602183070312080282999827451238417777032595370645531141393591834609704144441414318048709084698932298113715664552301188991158683654350924142903014377320572161521431732392511865038620148027275775965782927658518819749669313584025393664629570854502608369572475608639502341388495338075131858916971668339460565543882708312300574548185694086416862894059706686986430769777703787268070765208884811180784940810011853788745709671022744367427464526449421058520415041683747617637078345791029925453641998099174867219674677184727669731119163191551284191711326601485451941412445406429955958508742439081238781313183396412445165464241956719530810237352803298009398525783995425288786034483916360358338497105514506688754246477766495889312890158976911337823601875160259852955288967447198371276352320395208462912173749938367429584972205825398633419143267408548961744894498997532424422302077535384622506998069039515648331418268027511134262158965643265462496532121856075378455953165115473332374154510242517848670742329130166578979454054614886087781057132805147008398030955326635084968905852245352412186708622721894385080295524655620054254094652592127477711153303011331957225642826452878144321635449324718009967265094769824756270295335702075247923130151406869997545721425074355523745500829167565417553948895510648714311312119598620937515942421658928421755623795208527186667256940917694609181464057541002958214673082678240188103145352929076938473264509832158430350345284218976120583973068030328407107967573480613832039621076789977017333151999956054134825655674309275808096713714391820167519470075703088777419260923530156558438339009867183324777749532690100174184014359285635707754290605322492100800716474130768980953404333115884326407473716276539631209728403710153268903383519341586956782192883156901228074555494638224872090468773472818764816778079721867339511933534501253490086656519503070708656428589451075363730395583376031094160454348929006409775745614915381453311328182512868774033260130501775869363569592949924438462013911790144970417204907312159853335875743641158190280220229635127297645798793616473813062034051645418999191011217238503082780203552204946583138225431819884645632384017693358541992407819025565163878664451167587292348796836431217167691150844582852310481310033070259946962255503981584050013561541131693122124726904630982003543976584950775934551783237194155245894336975078074525677`6000.;

N[hr[-1, 1, 1, 0, 1, -1], prec_:$MachinePrecision] = 0.003080495558992343646893898045231297615716239286849387340108777940841408876848822963512702796265232655449403217608704709236000525748617138491226009342573768870089234315693526246542819951534118842066257155017087802783909460533407885677676614771105952887465716956766552955031227174500699359700409633482906443343991802009112783239855894746829992371507621579562223792799960465275913514512888312420929718232448420029307413013796694855393032329508490973635875604466147345703184339494703215209054880666372489060386764772434609282336817406704186496796346669813122300904637300381392709614256055042254480376044124229156080492117639551537859745092166379585459922145693188666089333579176779516164316139156772503215357779957384064099037779287574423227469779006410714158342093785144238937886904146673960671000849840593004355393107663654165378393712688307979857727742606862323318156973472436519814790462520733627895612012648853107339710807230241377709015717879672334587519859529069641501873189881438108530245457246448250791531283921479194585191787198586213383630022268346074578975602059132037346589458861884341491231479891894279716180625137678807492732040960434735102986439006571366243284066645805565317433963464387214027480990376540804857274471807934940637797694900819990382158014976666920484223476310818803487757294161209087463301635625642291191932760723844339916460840023332734929746947428201403336829052915161561756967671285706633391640973667605808750996021722288331943192714465543634895013591946168603542747090493970922047248610852544359828451909401113061915490106141193266702605702900741471634330726784551641510331346953656900853788816730667614644347660278593751784233036633912423769091486743818615756426652768269842576792189003771794042849213153922583479908113290386376534301463518595898839234416173329390688627101690871855436567432482950253076520905516328387294432401083584263138949350491534875208221233748953033700878273322853904998809892416739280964690556416306054314395335231810510397177658846500283044996776047637947661995292168380654536687312317313987134673232731408781932980939370257161494207433529387110116373052606856689079995512194846176512083799564281242197184478671610998532018958473394447004732703204783662089253790749783852498476499450843602166752611121168007936849270824468933485432430282341814997011334132294346806175650987038831156380074545174767928306055122793499746201536153607805423071792696304649580773935974284050077952839518078617801874250090236978292718946899207450467686511593744111036413488747304911341804844456046569126568619268561952932381597844517824768692720816894089673956073381717090953806247044240493844653311319263440400199814971747584866194979290766543375547776114668786004236372039622787627491762622312613619143204399533484042865854746913596778168413540198519571324631887954279113546125726924499417861482828631449112785597832810368816478258748506145129505706841439912093592651924768031395951705067185570009065514859199129413753963081365935832988600032569416758453095885128633709825291524287384942959518907343325265861731200345528134380982630722210909346179091744848565695336364381642555184961663166241240140421755886752436511098989557676601107076826798000792597482188148507278771880845456397356153695600758250855699756625950463487531777107775136415200142614415376690588895003974131873208166750699788260422826757669083305928483002741736999288319534631788184423801733680672243199633545369730379001693795676454363201183213101359720132915703770295088752787151906242794234509800765315633904207199852791761038775032599450576007786644854843308033960898934445966451771302929023590950257701063436170716602754268861607005488050934014644359607689044876405927605450396072963156770364697381325248503543578430214928431360553448297468838411382389355351120950389237392039473124956530384022245028649701708991438149664615488430117136625538274906639806419042401964435924917054499129927105509247003935541314784616942724190565108593769849979299652340634036351051613345638171817465917730578835013808096519321049800283100368831088502793127663689775191476609627014767801153809187531763524471307673607912718604841870545520099432909105282660394483359550013222640034627867746010339427695501128171095770911991504862925415861747925585115924861203596982120231523020582696478327312430302641336683110756748564703985453143550576658653376314160860176072108608726262719562001879512934348605361418781383653016610628197920269110642308628495789627076317457324535371285880810384372988770122441890915099918176165610379720391819390259721948254811270460257644684011176658949611111668201312254868596950315995001721156046322263436104350961272908841657637766453056086861711644030050582069198420204805531860448134263203091497301570668396887001070384311069258979781399816829699098216517171593338186566696534488553391376182180035994842807380880935948949332373800857015521619713319091286277606086188449610462099082804151113745490680738501221993215672014266188830964812179390786388458455823168174000811760548225684666670567481729341513388299296256062724930110436389611045198002574217097378197088086861231673541789512581198501981463832141495315421807527347381885950707659681831954086621360270212458844686383486383574277703799223652981270169532494412341382445510402391806081866769614409836221944007264816431937325083065898874653852676023828176881923887808184212468088466714047085560955333233783561574867069155289014412761027183872036027307398425499913904313902258129458215687819460017336894473263697518472482418452362693971518862270066029172974068145125072278051888560920234680584603993096118556398512324704350722758651359816662594762542283645830206596662727583363993379224506832605890506138178157160784720839866406083519247508569694197610367261459985759608393968976199423084536090443447107526921710504524285127901489753564336665885003157399025291749997515534004327625100319337371642008702449348414952066178402132101611020643696314068383350056235483202057894681981355022624455319060802201382685339606617683847325469769260629129353072122652228437576664851`6000.;

N[hr[-1, 1, 1, 0, 1, 1], prec_:$MachinePrecision] = 0.003313982581700147452815271524228592531351300481573961736664933248455240246110310743455380325292232473017978624881103899730425355380588225012127465024425894967826559752394201073262426272812027244031486809317424937914913650177051798019230825885265871979106700233216598212390876940821297421513938902537337992919460450233520305496511399543766189750818988614278996963859605758705086320040758420710086769756406509551892895047610126998625252906945995942859701559322920154848884513358102023238324458889690563426723745808424450630678245490433288142176861425702850048839165200905428238535626557073055051465566059340482265137204310552646743586738882062569533584931730455308196835783476007519545858889125956985544092556589247117775631024907047626287400570679499724539949211609467285927605612471160970441016481017814223178070795308233645246689235107833588303330206417432895741608596635785304514487945775075559381886306242857933432970067207723303032408594360704883516487023895870606994124793882282592721205645336241431514387458091643318431642796071050678706517790859042592056649968064467899848229213541812271552655451374518004790695591779934113605426181144899308019524814903407764007234532108589281310626415413285073616112622584145247675487686722247052818210694060394990421131567181781193481205789195978314630167637700691366379435526861111935782583883851694548368692503048502593498569372708092790971034092614918969278732943677627245301063852368976472242421080532462268117359461689285552391356445239689865987090107217938176961669369352350847456031091016314770053304422026018761281812138109461108069167333146459949778455556440526556362726447191688794163018506085302310842947704979446934146136912138101320285869989827763702333606151900328018338035995454857139003659350313882120882708568687052362931726406643292003244425317357286787365485764431225780745982440924376130823121730553277521644998987805864563118626482924169230483476428598476187566242427902335532292454946952608210820907574781346699790293704212453504488852787103577385326462418168035472622222758606233198560499345110193291727532944427549770095773706200024389930228991974140692555575276260605391321771012796144738006084279787575086127062359042169428719258703920550665147968492725515006933984199891312855247000783310831080294140072853159418440977569903208233622486813252651481831528525183091041958952241337827435273036486143642402153723919307467248468957377580923549349207498433989419189676531735196700444596039136495295545215988307944367651851126631012937990421503100744200037488690139561813679413388899887724342248192602930209687306508846853004863798256017749671118432960688695136041414661815631265408246092938956563170961584282756847505149437111041848130340985022399086193913828046963774120468540439198286275360986389585635033660537791776259163392379894722751261353204211944926644055083126446188155426843815849565295250512008792329383418261465558994770532067801068504361985106722745536036733667715485086871837301620909917583472995732769947945190355116572208110988495583495578410018816983047182187817992638228750709598664075072790685896464148193684743903455069558646123701918828234038371320156235231690055890446477517510262948155893854057541567594061504236515986850934015130814488186642009801542062860099399796237554429789390973370225993126101476962310876684786610751515541304835087891815776687615445202277861208839290351460828318202814644465658803795322364770074423664325947145086134430219381838279199592638058089093606199806767164104345431824871679758954700326943665248736207896055150869723485547114684385091282483098560395267792618076616617997222550263264033722552856670550759173041493959023606371523609805893580095716250734260213350243537300241456366536892045116038225886575590676355055404935316768385380352847843797526839075242913989660690099709732381271751194378872821801723932854030253238571565606156803343364331458269753774155449754239213423454183468580777108249267397070877365682978102059522944265741554888089608698059058657184921545035877765442855750946858097057406724017933975405728999627793518295964559196646307111648784286011920908441843741433322123016005223974435916716276401939745687781451576442441466794669018491661755330746232953105960004832894265033090002769227418973696654381491753240943017909325351968716465236433386361647742192293890143960675667659969023241275308816954654740340648833381759807044738195527099611819557016741694237546945579354684018022450589909026653780303538297463686234007972209637190374542625594106032602547609452160859664397753655006550762840520047010001896877993640369839427950716816789934010037305269803477826843024349047095552542791812412661594421362288734129878616413306496324309716409006761936040961377998348327665810580298246586176108349856959044631265782541469008281612580604156613638077313710139338588897544623685775706498950048558142337867954454726944827866749365879305279115884262500946793505588885607633597656261934110502784362339641374058732270668909289341448169623233767671968843109381282282988391414024320132097324525540302251652436509871138642172399017752560085204200452005314494317118818962673750922596619500032928422202152924217623657873648694058887682836386803760334467504606113616408524129465981873947038590971965830231776871584703549428065803492213891578238497246291611055146311898553118807495963056023272706021415031024612952019583634477173059117416123633120100432482301073060163651013341235937765894541395407444470418355047911907427833286390777764410861017654044845188593560751727893031243390184104787224521232208516319319402782924037068841077568846781095576458843688035863521317168082926837819707347577134395464353154134611402787756079475732198579121222620723255084989078661268244894638750589965687908041800496037104103400827975827902754064136411014650085163677973874914454463928837006385217370496209560105388748470361461314327304791589814879472504874326737109171127539706187896291303559316314527142589694431452589627357267619961949808313382745141059228674584134135347610807560104373904316867583506242570191639323419824505`6000.;

N[hr[-1, 1, 1, 1, -1, 0], prec_:$MachinePrecision] = -0.013541548917680049427059231523268963689898117928386036004866835382406058567626172971864407637817855162831699230209118304901152516396339797923670830924610921015892888939833772444305313638258453019761721683567402578339397243258772881093345892309831049720515556834403789419430063490495861664036660554115946662373279588126820149360757310133222601177044563084865847891934811801608381297262743295441417823639368176461921448429385174534443680565498103158150079573044202656480052468759119527707007823591437502214389321721980681634965219985887628481556639854165006843301445436068106271321065625995582579322717906730308321498240723689087782582028305446173192809515310157050193628197123813482780862960780305775169325153375540928030085692196597136386803130410306385803722008707699219303341619910092650784550601062824820079018719450132395797415273096184543916832936425142472014926006478560843064280286916812047285433032679613807608465239276063760415251950168882219559081175165763972612457651918958840344598315920851533493567354360722474141411533008375486314806142279576811532071032392600102277367413654580439569865329114173439646793061084405534683354159468010517939767971532520781306743406910447767057125245378756560534737849783012474919072102588098449540103036419304134722559009123962717867092195910844138713008219965993929688921427655767680885859877413288847001135729271836219220996249942328522426006019212861888200171204794538537687872745465046851777037593503516779738661353196597670138502727962707578372164571835714024961170682290676109180439499658916005539794963967077624448337972850455115346285628947439841524639760718093898927947172394237161942478416023508134110876899800283222816251178779315882550716800809166006386073623837317923593325545745384240086898937806075826771032895620367886421611220412683215484386708548935645195575311250804928050888164847627253478689136819354207540431362983948786777006947482036512859538273096118535122501121562019421184433952734026291953926920538893374147031984440300456975040598189129391991057583188180886001475610859797029249238753554322824101379530630524040290440827655233672726779983306086246815890447244970584978170201717977530344487692682165823554947095222128901793667367254342345274710144395412913798628676557073790006886538842195177846455889399353824769771044507282377285680051881914801000417698842622547707979208655024738150857308437834543209927590136895928633019416554723789776032546344652345251347422079737179733941252148312249930727613738856260992680211282232858255883464798925615741659797153238233815347229211140509665224029369681721625374094344323237894878296875227520881530539907173646042031926106766178332683186516729213910294695811981405923230671603033506274785257923135974468562789524917307039175362350857076494294713812477413467292725821228485127363507476269072512752468123849233642345655200971137269352976555227354319403503854773852574608706148830003434940529159704679965690040577084912296645155191462299856773104314632812944961979183013485983296738389860030088952777213175350778057031686142528473852446092920576565071785014106535899656433755376975541705920559724832808077433734556748264183915799155329454440918624682463660901406523930849149636087033595119515511674177687964564148305894966231922464890491898923356664501580758083013278694619102410412054952326029813554042834521000461520067666772676365017258522019989669591385216288840888650752253812104074467431002189161111079129676206663778041652521642320855492395823677716754113883817791602845277103047008056149539405698553523689220438194274245262920531451972416136452396551261980825280916057276865447083908556640482582951950244799566460732245120727007479642437615831747362603502915811181432918000652668921243383843705221149363657177853453701883882698970782974714544523489788445104734769947818370093244160233200945132317111486341170577788341092662170177039050263025148410251034818407307651971150048563298978160684753346444824623002449135411535749799408510484240927887071740035648652535347702182755353546152548624871647562788691494061347866827515625712233609664506974215371456381625053493352056971654904743897594045507976260789659475076974417747379641138253629526210039738578969328982490663419263301269639920639679701650316123799597186738999559722588033335882704785670436934420239019581394637858669705485217131648453328025199225639589075327414845281940893321804339342004929919616822498227062998230646894839712899815865763826680890248928080253878329139091059770961331378269057233444286851840407956758082443178862792030189881786062855825943736680540007558168054408764134709478522559477658676706936031112211108632330868659431363619498842259003848319722837486916386506098486402743181153681328976376799146623411769713558964758529785133426671677580916861896448490641437980459167894333243509121799166387633813957045463478371122909763658012097017785027233611606781963889479031948168435443488349070694025809687197947401387331331840206254214874423300696249753300894643686497074993570070496007499540583145952940765391286034896581835583868610914130900907334145409198762989491674460373094888284584600590064217174410835355626697389352405306333273681118630973098533968328588650318709287918134079237929531444051617601884452779763108056568161872814088162698479547915776962250343578893726582817806406579329934344993785109784324351492232698591824361441084239227906003792001432258547036503301835483846450129186538444639221854208945122112383346892581292125922371292177622120398540122953943451872904962868731409146079799407063217950594458707013513584748812114740847439840945672101790509289173901673579000575614130451973133991630944645990170241180506328547722365210653385639648127620211225744327841337820451766412365243126479791646988582061208321749266036871004525161944422934434544211325397960781075387291097073371050024109891759468922790568909406582163985561360892368519091589415501889456714868532821359117673780438095203660303365427333485175587070443351524790899199520395489275155162750156983810954870224413121415218810631418401761241418997122975729518846`6000.;

N[hr[-1, 1, 1, 1, -1, 1], prec_:$MachinePrecision] = 0.000340283999946857293723397870307552916651000837296712673846656183612085682227471210731465514396946373759721206196214303064145610087117931112813737155932745069916994118255805058905305546800477442576602735891521772763564110104816743825131179325944345869664645749314035273498209180163277897960731703016164137877152753953875995990146676295156216066295955240986558376742509932320620708492221725442037066463314283739664142451722111848596689507829658672234674711511381779615183665674176572553564099263495069256277127804267028661197246215220054844077282532838944380950387727295198725001422071461206863914357626525378733994516600922601243850289194824079749441267480162113256567568603636572075044455996344077426017235233856203085432132485865162175969459489552664108766047603819541878309069627747217964392916820195376051619545777068358606696951167161798036160989709974411852486814232996500646233351862625291051579022767204828111680708886898328711673139496355649635594236637480305219520480636138161147192051425574511366393596625174683556315391352416264073011579682777805980273742747245767159208847649731417371756527968052291519708386099986977028435928394926296563465587549779112693765987058666361216476300926037090504344337167513696648183614163543498766086154814412745657029846321355802597831034162776141453143488865057943134822641140357126411324191097468789167318526792986149308375522512960454675006422652243733455353618119441948264802588980815966516270642357937416521221597163411371094972058010929759603768820857022123709937827558960535264392181470177075084838704665927849920133454890849474741651173802160217041119762116759261141402823221394301007581842675443354285208440975438921765213175826321115172486630661213264069480045138890398757178820151913625327415096834525189092360848710781293129518279733550875816609429387583709124577234453116238651228746471859346748466501159235646785471218577567084873221421193290205367490102638840192026573069109857777416622895205251374890521835973987636956154568808527954470017417380537266370351640233965268237594082736063520219038389822094058335654361766884664433644756996783718049093087754165108298084867157723787763801194833079358222371255187507079346358190510952368908775687966047503759606085417511838755159352188129253228380384899149527000810731462689820389594038097878740104024132879468842914334682411325966792534040097754424003777815575961585250028640733156475330495017077927457434521501476241908131038153530334084498102650441797117801895097352050570239476211295659086856838662251948425046969308067640286923102503419568737220225276673211619045477650840578265451616540737603894634976031786193365184356905920965230695293661926698106877266273480187841673754260653896062393257042440861602583780497778905656071246414112943150776840452152468420346986015991265155911175584739317307561538385582664656817355319344165334599746234432375623516663626536975643996651172076561225329530933568659526316796676193885225585258881079450829622700602767933814450561305445752116152397438472124462307098731852128536987904611200841852686651981204125789859813022909041252427839910670392216302062754393664674652459047459321537436999850510805013080639940205454139765194222100201086768153008197147036455710629565448383243639460536840205495098713977050609558481095098598556877898040950149825473042222983545574698331653806961345020668837561673001271467761470685035602318203440396381664088856287716943625627625843865382228947055360242643903023054362778590161272208150748426877435571430996490058551075992551031633691035257954781527512263178158401614459188740004560629900163205535452952549637861978053868672704107804864234170180545118341795101250370337991042379896761685695029885756538489698599108093465378108163969612228370008175767403283118433692988071528809526569096227713371976511698429410975273317339569756544794014615410661586508642442849414533463735080354004850649168101293621127711477710096896357366487448961795207079464226006983192089481601139308019735321757505197252048530859532310425676108084691076531784447648573687617293640851585101296486366716251231689059973178862363901911435469921130461881709982015218326814309140566630552665708207893058327740670551110205528374756122418781450551716156300918810502776181102800294075814708206103208806828369061048152860666537318529073066224855008911607353649798523919597121322292366023306777624659871969891905117655365798172801530155799793017505597383017251795553374875496730632720338966927574473010469504804576424106042366464607801684687669475130512057951189715086203281047304517984652547240867955065938451018915080160690119200943619491569842244301613563430081322131214604415172199477125127603271108917891041048396004112173875445108531570361175847753749219463532867855250394688873278584403447037471916805471544477457607014419723027082267246810915480039087130497235399204136112037502790787544397153311369945326111181530692318332027220229772210281084997210656366402762171137834546569124115141444223102674908987828894049818942363728071492308979744118358001204932445914570753106399601735061033974893935017066829993336084777888589730897827332805633538094618373056102900134040479372701179532297327231911023107699145654270347729260612855753713874648371534629091364366022908878207527288143152719022341855156524070336601941329014963887457392042068811540169537378194029090583877950482063610044477897662965298041739646673317079029607043925055312196647281926040119418761165648196508680076499704068424832917992931412752629403016306372293401160174896478933911307144814487993444541809386935497056466091067133150887920076367587437126712765078424446469680968980804556274527002121468549458048252317804497347885626445919330227945111727511386683637023182899187442280088562977305076759507107395288368862686246487271154353197170221329566542898181915120778208822195298861098337892603770778582252870024967072666994395413475369268265136459968904012939810888794724542485261446997418596839051833274722454720220022208211736259841973795993097514463427795174357294178681608640840820917254729335523217082281392678432`6000.;

N[hr[-1, 1, 1, 1, 0, -1], prec_:$MachinePrecision] = 0.006339273370509809626982487340055937383423021581572182988237580540460791248382546482494608619470458313562385797978252638060081232956389142390065092315742126709208199076745042498304099621060336272731919502974647889997500273277688077009709661162904475911019973646239034380557798322347068443694579369515129666855160515018929049829679096316235068987665431363434804089221775661389819407423125210051486094666424313802003230329581549818669208279993843631634476620731729321234948468082130595391123570790953301598071840711740291451228997169449440180726666242024655524176335675793832747944722292101689352356178133944346428103863203646289773558478485883220297920056180642422156719996682744188591722353983759062979596289604648419401546373926068134106371671483687459491468556068791098261991047796470548333877955533873584085811843613796790216458260992613606269485519638673611514211938828898943404022686318147016055818099485276215947319122516177835980077167719427925797147878417760695586594272894470205473825207425500859603318596295850062101519464689944793829759095031400593277179501396428882505259773795877554032097465855511346048399541490452000549754396405171296672267243586074801827542901751123699976266922374635036661760179124666913864308742717146013495700586266007472045691090211618407830806422364022888798721808518411063951554158960724565032201170296634767249559189835120387351037020262386685934430430461198907706340278882991596792907988156982391046621037640347016633611384796401338346807216079589078511461166754402811397909604048946347740290495432693914164575590819542588783702816911372272676995701274476362751928477299455424810461956625235483552852787291941260863413132339428762193481326739793371355638401722490797884955046778569150673576137571655550358172248411084731928408733201633389469420223584514994812674013164173593988820268566797565131456266827339495965682392461688072091395261942607736776538108679312534221044496025296253268159826393337633366760214738088132738509907046218445328223968298361375941578072034144676125431743870966769046499806421306663061371149219796367428642320393112564763981217206814857549318955112371022047702218201449668443372788448575342540508343860168713428908834462420460531411801424900018662090574154122874195772331074736734734997161361635699874565562758240187915539197757434103305905332080105941054937350730309279770693921476345269299138759103850414088355966393725570334216852045869061592058991765642217306809658242397073317601575337082883237623300869090927464327191332845800786133651779791723819267107749865858758836147929298301508253233717133232122033849955939784135904936546842202139272889918254225409263489264639633279142159873823664896111062100258425518708691843034985742670643003882910245872451213834344634373049194650141575888177694899871700719819909391615592322859614341020558770499480224803274980883405635997398991342921219935833659277446430925419602811079605223584139375916445307742820375326248978091041108563982849089327928977785166031973138080556910491623128007559132573641929403695541190992368505539219680415586577927297186111919997973955562867826789842491159156367947502370966835336482804955898179229487392833722298426891231158546275464042622134208164130187508431459303918202374087510625921114593282621410873508494961749257153840203417181846882841986838320952271091717183356570808381220139917336975576593361481932897947105230404066630404258390464322732717734083052570620952298659857855785133260282087028277392524643244689461747170532187604552601111468639680417758389604847067754443270792188987238428683881269108310360648078900125923041690071768327214233427793234297565372555586155320561450214155809701425502993760056381887223830465663153149841164991172040390315864150525809505326567071351161687134564182625774657951555274355802924685816823122688218754717459904275475955932185195055766417485257576729830426243484194581758491290141846208225099783603082058036387211339544418211062980600105312758900318946151281937869511209528613409476017615971700065699656315896294133591825323942114261235327666565543865546293669483253209699089599177287158613118634667385648015894575125303806543336520848579385326809835599552253204467702041765816994792117519606122739185618298593080889285444830624756446332397083981359661800027403653476465848620253417105731185052428565659750762096979155470716713054280368120750090083726180197812375897266845745637078516359873078273292261773374194912499233605527158005413334641979127859240021647230689565878798342091323557194591812878593114691090222620697943500792157148847084486116543358172382565516953391219366086491806517981384855121085714451753479097344011352318967953667290673772241091933454786188854350616784009450342097051027441722975649281111100567307301854814789348974633239868248703623758109205503188023898353186544636167040842262108713492102777287858968500565366567994113476747264944864583851714224284163532288911063736792374969785465325301861467109832159009819147278005242468123087879233123770050139506797058264099806043727508592718777938403182898033781594106552978054087688178673784036411623019317306444733695567708956118617238488622147474983755070724367546807165705384087745177342230536353694078987566405227251904087017111938335444798149664752082257409924542587876601588894601347588048691893077029568012331992743320598643176291385782455075688054212326658083070483367213181830147376230716966209758679008487301833405767681046489592717320869135519987545632154043812693223802994262081467684778676482650071901124670008014502719668857042993871477470024316351761603387677179002897998901720199419485982299686289308859676252892837719970216291017099502769943079013571917370063378798953166874733102991644458220454736227329424166761025567587616335971553532585978730174233443150603467586028411913664439923900164279298557933720495380466741187690223562929687056108929875478472623741849642489791919380829500806597669931443568675237386808554513224341241070949304221980590599380303620163397002795652572256484241075073469289112836872518072900175270398892808638150437237971276444064613`6000.;

N[hr[-1, 1, 1, 1, 0, 1], prec_:$MachinePrecision] = 0.006583968127116109639905251791006540652614442352549195744362156194364226490577696978732521874765991679908021150282146455256696030710788290626329962670757732611224277019663411245789307218296300472134508415845956970478793128178286313295065203541510242549039116065451229324998271566308820505969825150528745822178573551199140434861392285793866745548308610874553872834092268035842869425406299404660068090302358885222992691393617133346883575199213295848359167010580793841327171787042708532055580364500621109423388624610009263281321837221603212987976490851313015077895891938332593803324010152100218684035595199602783362145158972783111066036108083102273326453745359959055466926486365393359878419081817966828507279809055683257075117406413172375360679445057541664620103219959514799286236224932091881609484976708160870706216780302039558380978003517198154935710842721801419421711050560912252770499854766848380919254082566584648072736952907794345990257859311859512794222125029797752498419156202095814328626061748494402847409685075068620868512221811473527283254117058945410001350236021072569844363436171126399691973589842526700913698015958251062829590823608316098961889736492286529299780691590329804174523872391929978740439504627293602515736941245759552716563988295184384040474218656079371506817990709618564002127419790522365559425184914576117815256845030294211054393915944851944347319818007127533420616404322154125726586374190018767732186572106391043309635491564505587425633312295623116571406143529454267754410169656866543294472838739078390021714401563519970876696007572452565183292639024561284797115875365980750448340141133385787217187604847809588245114117554668671004594923557195022713212651414499016821895158101922010738217515526630442359000973239979270693352551067376901343215777530466056865211719964258304301860123783512841753676206143173309855249142089766864849056702902145918810424103829789862563010626820651143241971467247735010437687519170836317487560040012252140976882112236074517354762767003101135695694907691631507892321345889897357760346536852033237039659589753130671887850635062663068842591996873340307609155369687458135811339604267982500168053376924699721198092131918814342972321512472843616203837542608726041483928603397325848638789481074504896568578941237190488593272764431463144813061371299172426657583407049789486897395103807917456410291814306716094930428146068024961959340073162601701640198261714721593822640481025599604833310128018159588729627977940154671523485300824402734571007327499940308258665538151917211715919418720011269666395192909096139635092361987698317406650435723847617433418527310523046754297958598198365233044367902854453263641834534623808768940242315889696395729515745862015138822018491503103806525134912862055708496642682566905658465572906329868753511569038627936433523947151256643983670658661160501287391765233173619878660770643837797002988433793583775109626125294107246840810441640810912903121979427952019192064903885274676034268883693081634649328438137118812992831859148458925743855534656119631656123596539788698921115676775804497010467661517138477239705148241473855349420576574400239299057605159816733601253939909762726276422958291612883518163304513793368005036900547886645596567423813230307383307566919811733713436644227233909332764356468083118396396407802818441568281515088684371693501700473088274961264520022212004817059371989401349128125805662543540342753227285262188040068656791468439409408579642990169764107193944088709172992041928858157446447519704849784572589454533922632182358649935987310060874882159371220341020103028256479172432207224678847048443684019419705755550448396781312916516661053731489669379665673650580477608730374383620050555919793449336623033215744832125575937588477175842577732871751433750050571532803672509830940820009441108488138891215517066653033758414718285204428489034141678255278931096333822440002334348056240359212527079450975244945514211707635534102346208818558433395028929234869000640014538956368742424531453548789555929971147633957143978139702594599557530526271527484772090121317756049378672719482685579978041410316795670054406591113392528073383930193961341894200600662749425221701842842871129585234598025954888225056514258697537393744879107161160349094918981488390979508619842899672446755649450856015345723846866549082856376876335564475902612105459464376844164654489540409993775047280050449676956646752337843385530423959624022012242494451718337066994846340762044987366800532097094654191278634819082646626724781249953579880840834392131615903334856593254385115234640216458110250129105568541921995807343431457066176597320403238343459984314748738893959415652785834962284161766802550461534119069060231022675960367066952902158649099443219506686412199245771105407164196237049944109296249373138796604168982056194871531285077738704417672850750048513732762746297436188996002027498906975348028399796568988270604355674953004872592185059975828764100465662535395685061971822282146056620835576347435708232014901438600804133266503959438822500340962248203665865381505876038324880551273837914048109986151580763004069192784683889800781455141883006766705719239834313496924422570933293214205305705107903926714298288160562795180236314327410717492480220169237785319423999634095731547056956649408884318166583159739832322035262323553130380182935045229493131332522354264561220243451332742634106591482034382592214055184116480096571882747399175252379838299135479293620269096614401286894020480911734533253258873454995644206564765398632621513361431880193691141976815312036519082103900998252632795674317863739660802353410848516356326169002063209127943710813171585827579700591448151134800412631614613266676912420635338060801330887127308132703558694546924411499727124269666217032174228938799084704313730721111203319097564957867358166945758302960255628215900403903568970136166557892161402990887796770095969479389590848274379345080122649245086881856385489715921001363486614167625551415066086865453909827870559621801983228972526642346721196515215131517228240370443920320514875872941517318581674508984474`6000.;

N[hr[-1, 1, 1, 1, 1, -1], prec_:$MachinePrecision] = 0.000101556369505152545815858639704504365437737024816591809535067688004263610969283366124108689067744492682146847718409936482198522126955955632788120604328005315037545850146527138134612763459850621309743449624185952638236735637269272127403742898800443425711093682619057418372755971914069997578974838280962906223563038145535809813264931159030002673576815340740509122072468771087488424579995436952240130251757563160824600060983844321290610558773652680528010907208044850097375216324152517526760216002231627394293823346523714591912265442916449915753403069524175402984687747791970045868474890376168187734479661337047539308518970055579876612649317498271729756897333775807669631458211779957653606396209751595014703066286330816092547007010779165967492604203755096203874734023733531609207433113270856627537689948532044784717010753472126192563366892945855460669186868824820696358722048743260214758069034516253454117925423835533000372782988923855550039023271000377586988925683335034461930411340859904251041936036297402813895554707653473742487810571532674218428176782340048516054273534702073483220103891210484702917357600406000168258788158266754630379998417305219085663875089530869821760492872488994231248118720104576747752202464988871915169721583059044501864865659435827165628010761016607605839736221075307421364663941264665886922087314812913157941227677207235313099266550673086920883836761217869212682976851429108034101409079870694525463956126265144807517301358183379018792694938382264922517934802051420103960110055970430010325024522176586738990931346736833532704167409788942453337751451961629080172413467592957478897439948096916887714020273737602232518081127379441416926203087235155937254884104279855514607221493207263758703499530581895987903479650754763785439226227826568504257259176420091042413857178128868267144079319261918030132976300487597520931285197542290562556375644108857545419160180653697148270952265188211339518805685995430142985340848937567649507912479501597703797755730988955314100208619472765777135263486586968879917699945135255539479217032620018990081436374108154450759846788750775398440622530022204754957008443057414848292717755642876938821727473682879924112181340534987105235850148649007647891051328544207553792974086103074331319827999470229110807190953783729575818612497682933180222297830085754500397472981973731294983409234755782735386430731543618516707659862733879598908130093965082098699514391703815798962302419603928321709158568841325985197266582679456228344215675912922631907680916344966852040096837681452720897797033032032359193402070876640238270406298396970406357613568054959066833343271392655470010894690778584442636659164802234633201599381966504015888760292176898151310095490491239287182579519614707701243876987126337265575373260486530477720743040051239801036869319818451029301368588737138425070507111208151165382384507936125504708921106452992087539079243746521109555498374003764771923728383623555594372068996215583259907639291985680110056388584290009990380396552259433722955311364168448575956101912478764283823510520072101272176562272675087983618045262095237543391095430411505354891609526242973105959121766885558028452103445661787507598967060636390077845031766419541445418303472054658263412730709019284075607005847120503309122633736003236000908516139439068610018098275708494273982603899051095085378313068639386785712597433530417681443884271001212949060975962941309162657856175800851044879587184114578188628518197508255797574648933032819391608253264870557500924603636556675929939925753132433354080065308142609311768030925471387325407861130162276062285855899215890470466797723941590421894182225132771255319096011920802020055627935770434931042838178407377174533163839716457447793760339432731899451877835971054552530012699105935796717549133748488487697619694620845363844003676839378686379749939274285558971352691402757068032216271938418344825156277124500388883391487064039093461981904188353615890729762529907537468792251378329425172443492312140306809245002800248236349429079976113447454394072578472773009888516539553145749483792688382319172066045944143692997876103420219016140135824502748167974740953781768659055305218723829286744457294974164016038636952800313461927040552272577600751679614078845930687361996989505873198968519104239899668530324604238756909887027882536568631453967581264474336145876769723307815757659026684191096629544889479804499420888025281274116646277378940774755966140422049194834368390711352722534000837845952967473964624742058425265821185506320863476850548268148447839172593884049869519466837440435841109299892056363440952562526802349793827979501209729654247980553559969010809073085164512383548623270394900685309813694704733882649191564495098014373166590351658253616573095770390424011951187441019690962890502715913619458384204866392081431151896738313372436404584958174768169733270803398244081308917399677540265895964808103589112202966939548566580739064961590209549061288462819937552680370724547725531407611414742962278588858048176783981286167862193473443072353627146080179907543056086456204578138668823817620362313551972900995752220175098551883987768743410617189110357537443446433065707155259753448432815454215151255285011525397691416585963820817646115038609508011220180455939298705971600167172495545112313877166974586348646039066400593758448138274654647560708820656539952761766231504277179110417951525417840966214910351439910978690161412610767098750628143184656893014605135154285200648632746231070200617601448112639954772907196864420908157634754218523849097471946926816061544413584365453211261863683656463245223186805457635067790324109097431878070059268611756813719418931763191794049964948845631304442928553311322986083548780122256923677416076439076129528610300344588736486413664839377906460882374254403192315331949361340956079557814737792372667107837699139680048151120566401840518080821892203600394323037857280776743933075829795474557155919973819983750360027063084385084025018230944503692247132250748096369421510135605444854266266675905537795553773213648217819185856609246279040750999551204281`6000.;

N[hr[-1, 1, 1, 1, 1, 0], prec_:$MachinePrecision] = -0.01669354684834771950547761879743817799212834049872672209859153618330121265662151731884568524825732527041855214231525523452418001364478761640318449063952187309311323182165329798808474894703882058558807654965573361306690998085679174605432211125832116646284336902829098774737234588736736507459472980809612074047231517938746733920269019641747557313288451699286796479225765293858939592261567047005234087463350579871421129770220340570246043663865306372620030179618797781952663664281205828396372235074694429233759761837052152921088260013731903127567146845006208185160222851871056472316815777599636679095391134708103994088877596386901066114771213882083946202783459396943670993163954625211613349897840102145700703937673773732645034953365540698216013379467000077113554494577457527968739828622060868493726891804153671328987399574749803282640203304839198417754039550701136335563933940748050713038223154941852267794545831480928318765998167443760333063882783597501921624852456376088096501114554343630143806992395766846684713356874390400391406440467998331912895891507304214835261962827246360105613094817779524761605769339280468033453017165431550404525196335028207022250609368407034364966285102446832594505832456521460112634461874333354328005702404874499999616758232105500486866414381991147104457764632139973442845372408436640738265920436486867714980967191185263625254840072378500819627596740580904347129484795545865652928758196363552188309556844566054634173054868005854652473073685913000462386513806718973766809849908446884141744229912538247904628525184079104786415106400620295765272632013926477461115014829956857375934110298455323718478184266646458584176718553891419932385918249160374347465224242845820184163314266483501629591980096939785140744028618593797859858856032321721494745674252581875224936910681238842259560535875213351020540290766715514139298881258738496511177132695013401175326702989331360496393363487047220965207470475006731741341055265497289847078129258160134855160373635136189232729701312659846214171718559651446121954472804801325899717229435949462987145578153335217302347356941623488603549422589641433846265923981948825477027668073933621876294174646550048426895007276988844391095900207270757430590829822745592714055190456736706817620198639827142361660382817633886388161359871280600422593716782241762908964616120578732167133934318538909660780907377802574163627402870998323382266382860309761500492293263935092801245436813037852116545643113068127991571932913991324613382363922226748068445213943159480860531377407773453221956152749748665822876019671699502420722392346541047866230667101910707098970010667327677526335992155161205287862553992867077842252728669217513475940986189635790479921877999308592223704850052537426093788019131061680200890617384709473599439834736427300074514873591212328690266582121413053314516465740430282475870994102333762408013247389908152283937557858451250568770481370526772861989368571940001607212551806530920517492201965625833687928743105185729475943976668618617634016646581298368733980317145736937646356382804258216357335465553658636772751690504367010331076077211116467090860799694965264732721796971285083493719569427582656737080190711890610755748631450130376450873310261419853084619916444302550194940059814833951599493429100582828630015262021786161427341498673753859116893684377416353424952132405683539055946303335347886898122975067305822580331591538355254460386138426904050590248238520535467413984694718991334233524546275023577173372891730592120965314998476091807950799162596213400932062708270020297038885869701859402357945167229467150759543338230378404485054703376323161616608417398543135147717071790434606206289462495446865525985673578715705924546427317614799523603969030442382450701275391718089701682747994212687669503969230901741195475758064856178497936213349073877779809100632962698090097659552808925578003926697705594701428796269883882527587322055909508010173167848811706330010208879684740620908766504040904958164988184808731458734855085218300366532724079836144548801123760627615842261951619629945645677838749835610509177840346358221281619943412710271988119715241746916400516611199762074527845578990826272872791809172418203478396109854014456916389708408226706025444115413839423810861405046846612910018184568413612892628070667005113947415099171909762134494788356223978893837109094689459863403054320303327824152242770919535503627935705285755835032511506208086521129173855342978993727554701860847736471090656151042582752461027720833287741571563116270768013048640637119292702660942622088695856967649841226642964097084772865139037652603347374867169671034246394935632763043630762112978495364456983924398705166958943123609911832935368691829205845239165174085199523807345590193615513737210395165116072556003487252903471283248265970388124541188473970670369260244321845218922845741283108066124028095654914663108903193760957939062919282704206615793261448835700431684308899856140443881463176416740829465585527593623349681657322545022154961782307626781115716796404157249179704937081886257082676156175678258838778272223706345106929527439827831656703280583798707102571534854223086869358122514740831833759738865915195629672419418007254368077722831871133467423567636750163077447060535788269156335099877116987879139376657914760967250355783197477315916603252180379194154661515202361306014824359721576533130271933905175137768319651138958344612877590509249018214539057188033269841491836678777649734604454562770709920385082919373731350288377054784334194485673206944632631321767199062311241763527656617901274623245437811811595595711643547880308291733128696334217262853606629101294302688294930434859200071309892109844126450286612281377215895934843858822349341156940966396296556626234460151372258910834516677822309396610347955488555828911954419108732207383081971828623235410673362859400184627982752177123280496946804761985826692107717081252449021543769367349838435461502194927874759580634667645510969386888991489037667931032211901799067028089373622624026704385884240865500090551738980599887282052817731503084958631631455895`6000.;

N[hr[1, -1, -1, 1, 0, 1], prec_:$MachinePrecision] = 0.004709134056825220299801915373999500727035390371909931903216467016802849368952183552763527494916023222809111957707630301877781893150170174885426328051826083504989216821788328352298412593161626411677376120327336386867523847335253884080605656284945633979939575622243302957073904152539519130398374773982817320437062423786027401333212240046882761609488976701783508905057498437827976020674428871979747442812142258975385600254101898844819912129548634195185652149363288872743492046514726515440496939808622502090700240678158790761253071592922604294749454576118398288659021585737940891044141071589081300190614709057343952149490800731357967784848709013438092339804331555445360720895626621864399907901009731122432243248985697817649076869472820355512414085249899685270210761163578441674303710724424101348747247449562652158925384326248413102853246367512117725280645062362801040686114918138396577135575266616283467118875831082522516696235287647548280321167870739989390213707095372137066357091619539373627078214518531705359261252949654252876562348313517857474069620691223325488875441054272368697405195331339472236824644596303836381857816412839073959855740603602443502600015205538905134362434766711891999051072733176944181648991944910414899703610253130095449819708997702604644839374452546928705547140417423657427453496611333049995626933571668506142034081283561838050982065683316805723543018215165394803056672664877007027203287253657992696576859651905159909152664663896511363216073493268177971245138663484069921148323638641490366526185917058481153268531318240758155511716310654957907667708358248360335152827055579786842034049710974070979281306756755223702464421980674198620927310612652521113588875068206715950762405258075973862819383077293143958076714806111867719889064883720855457824117546056848679449219923659949708677524047732740246064898914338742149720291026073253063531098976955595671979822348603292613634944845058875530693989806843479302235958265890188903529000093669241273885076296780569704646063980794024516360225299685610945567690628887827960741269680846467713764784039167322473127111294409882199133592277143241965129408323011237435074220266565459791755609462953569541997760068939780263668434628086543851557876834788524837657594688053492325225407093908860199146771100068241019186284192881415412024719505253215926119924672321508560089032025795514934272161192666321993156847479143445367380089096572818720340729978003344197952949119817834105163287891452768373719851390068532673848725903049519749197277042070353478806009225597390345294325750353827485766039562681235758656857067187798131304988732135034980168032525386384342488737758930018551047800317895690620938894567345898753584507143974530793964372311935147142650218440961114044337788488493063663697596798744661429941901237300297826818550222213685073075160390844308448684614811549386613947887459537048234129002005389112274603270273216289460309856269177514647165539238062947480247601137751446427575073266404472239959880544186438754787244244833861621010604128895228204475108692646950307974416507861600919837554715308692357989655103754080023653418933182241312820227913493330105807334697561955476281919743711732626375349853373685196790526860470834423870245168852353020676061702625771947779466789515282411919571768597424216371909179817410964913978104272787044212249008414279550086653625558002961570707247074950033176542426331807995148036319004671530375701339435762841763592810777736646757215326416332984130339135209295368193643266878306550202589457774697843402085967902383523604831029022715844389927357046247692207164441176224638219216826434652418974946030925542753651864089567530469825687528247374967775230423577463193844131101836548265229780295690818617343040358581490354887055463043263661509069137256837957624168665978520965683048395505949210547236586873976070435460765778123590933919850191926527447454627903784754224275024155183112655083933807934440866234150054121455866119339605899959454712845743500642813886218283671925171995526861695420315545041051070668899582054436629556031594515036401937655877738848090024414432183904377702809343696023755225455077305799516635066525589320135663969347811565989031352204081282049668130267301901590742731357830052156656349211788430941242096397448743081007553773059239627980894373268347455805886330997122517027911219798421954337941340289391402456194153539411374353198521116678409801248479846453939636997581926833355561013668106219719608575002608079252632274960592003904462264948201638777928438192501017368525870114715242424517391077166213326641426772838271390888803561165735302310864922108490230675892547136855629280022687508722825167288023652424750894457801523714983523315912167814005288121683723112410089846294116062389956498159540547837081300160103030910890733125279063748481848793972703857522409593157022447584373331608483343556993286331233176254010810753328214222638196966347124563890343011892033517290380668169884254981361042772333201560522586118595017549001388664838093590480094253603361243108418316911129020738852105283772018238645201090766537934749572554428155075487786375923528763752191162489855569303782718888536382807435544067006500316293542018776780488747235882970198835679619571625291950571239436185292768784471613363147593708196593539590455584711724372753319904198953298449258418436590939153058245693442425372787583011078992306532270633074221456843098243122165185188763631659666486035814434731146920297868251215682031324933656237826312864606140861316149612695535504559459409462004168200548322362152858461302793195679471797647257946170574629187432834733851210503130216717931089749556398071360239743357533757581746726466347204034326465212128671098102233589224165124304397260865698161568778145629198267592132256681335073515699213537646420451447330891057221832541584922460535159829208292592124350917762499635692545253701958324761631354061889596359757811977417426352134781245418802444459437643023603841209662213470520899405705921376074567154720135040876636770427394830756942320078662048114194807588929128507375632397361322759473457622191203915641`6000.;

N[hr[1, -1, -1, 1, 1, 0], prec_:$MachinePrecision] = -0.008875862002840827667546464768019728541417219991312111123169322556530922924895802660327868605253528264878311654166515873788237583113914314173007538671412558464922790163272099935206172749003745273939827407660731401593881618987200781604788357155892418557912517841611105268181911896020394153531409289876692387416040567905281568335888017632799942602003147488278994522681318560302942711279428144584942518063336130331123333970822627866488366203952539732957535920800455024442396533370070268930094416190064596766656537435671536869484634782268937701650766633970523808166989927841776140707873555559747913217492478507481375099559791918352648948409454743382481355614901864631649199716390632575986498608540047092903068696693974297764677143401097843042959535565230647921202923799752493057458217933594225154438425369145049210849712240237879491052483287060878750858833003148424158322016669317718961129504123924976276113785197728412536830324247579143604048428205314467815877366009128073307927199871115231330430600517468504845341099470077029263663496265949551648898205896581069139098395768576086046620382233106822252145967431784876681650522584408502892522391569120826419324562807578203513904929101954855017727680280071042857307073840202002584456650253114980697149911718910659113351792733900150829013508205147378522206716820531102561387742265940039243285698739834420515705000446109835594938694258435863261765179409368092000787992912615502521035081111533559118904988502625344691324023557976825054959909502453830832759242286900234542530926585491744572183680293512271072654714871384969376404360492481691232387087667057562158192147291551164831422096679176722735133517546623890071013103897782608129985370685848473310401749496563550277397758513987898851201930830588219736591984892845783948563038754683372313070534674125742705429201317165316811852734594802447477897995629774357199963806026612978955057647960895788301539287980546603674140114267247074516541336695335242585045221992884262443743367789179460149676216362101961717279389298960857868419555785483305466805781819361339075636846760851141347030471557454603603015584901772615815322617040292323984937120995061988811909717247488123585168365370032418204802929622560220142122937742326982127788795714392721243880907226184430831457640868700246764700719913608324158866269308732427521852973909158671104957258892777631132721195764539016346533287355815044258156566974882782112576411220041999705685673775836362636602854515590843972908810026444919490729082109747462727687116049258508842130728777719772535405613962549708679636720755268009517799002780380936174027826384460538778067750902809998461290041571272584721947477947181876201912690377283786826786459730664582309157265214031911977735830809333336472622385588042395883059049386166317487625787109155274282297247255068464794590399795507832600771895147832859771241468902110880037144662999272965793785444591254131487824351617369758088452120486981605702943314813510247010809315061863542289730871504154086897345121160811082196255902903701529464113031686855733323561919909932789927775459553126890945800749300678040394216557209391484395726617158818538618906346256500326616281314390313606724884949894866155477935544366987236058391813510426977659082519258060687502445011348811171556266538555042774866226582450834500496449479072909455226918365409619164842596971914354341672309552628832963355344638134922600159103870245910515426533620077346721338514914577877932548293006900940725117309372654541661195664297765674733644189276065138605688829098447618117761024591772880768990971661177383634875847759338585140264322797734368599473967833410748961934276327437447153046549632945741428631106901840729036047930438605311999795873728783347949001347936453666796118951616827073969920615506200944700269350461125853760015976677511437436379754419378388408914827340882685278566100152992629884341779675643650235754272503125766393734303159016394165283385951030777913671232217930275452377238241098513743770098627997070104844043299269124488985375299209877560877121890726278980886318003350421642485363533003549238922392895855043472932584664338926139028085528874504569787006637220635389787521151645080453008483977626764065795152308173289096027554646991154548627153782225371654519588502460713286671891557037430295284536263128207046917635854912256716065363614972606517428969249607957009142887889309814561942004347103354264388748760971705739890780327927598332301539050598791115954260496509675751643815197763193815487792314803483848135022495898772019484762016496713642218321900616977668038531643983797281552923253198832080610237770029013833627294225361389134731716692641643618203870289725323889522750704188982995128983823513912467099205536005578114600628850829506197176519509655305625325339347152052214540715399773595075831421441219616073403609668235960565228593470345053845612302709138788190724657073715256751629035262233041395082179752546224099952580120948289458055249320832737067129082939222188165383353246822120169647204007333702632359414635986246699754834387975209486851600504686453186628951549420228175822587475656762424112205904493282589549190057718540636185007045230234517240030714749492455552175876498203910028146636078443481396240233188464720726785005888977317371843139695439216275998754114794843241125177025882176403002750117742615167960591289840491181781636252895516659311853698909934889529028120067900521000459832690586349877809892767651835726718631865742887478403419572198161712731612952453625227227009611911163480747909860947649541418185879594451359084839540477019180420852712248711229669842937861497846932827644352622962272957950141654254697982041393835698874650497710500680092620292499329291709025371286408083967147798091833059570546200709446386473613909568298316592389791514847636752881428824845578537163406891129406764692605237907710864904409045579345783293959428774275459630503014532788725485668919375193468528947565669824747811739150754252858477296303601786999836560401886004928311451217012912923155747757097286732040408235083090509730609812300943438957421811286045076131683375678`6000.;

N[hr[1, -1, 1, -1, 1, 0], prec_:$MachinePrecision] = -0.012952897887076408095982963912218238054427567302285593930824491649839322078829099243175032071643562217108324727380823639550215708319852458487345388591709096623339418500613186480079309421815523735782150471592049251631734124124618793438417390828253404634174370540867128255435576558711744387271703440851887962656307897248177253295676179442864438926508182016026109977526777022102418147520847597468440718771842273954938405077768795026095598958633485773158890466875555246426481869291175070436814226783566737973769260383980840510684561109201836946006316916416985890319637364655157536175324779937571582577533195992039724651403353947054430491756592718369997001587545123438193061397892417844279149414606659360039868648169473365661103443507409097849989057828702323912630784013464108200633465900069941973874871304184667634646993792633761481425781183589170687154043657443921856089014249852955996033234700134298679075687581445892694759985248399362268682167041985153838148033395230025877071905323222180456002913570283003967938053537934100981653384990193991282045816208840130081572911013754817935298112195762589057984004142638396770964818442057835428885110983380507558161283298217093267300651833059887344145044699239638990091164328068877597546970251208676633571760836410614512694913128009973897338607953062470812120494949577055064792700691543354500520480857331797425354218892518386008946261386531779539077550560191558078916563584912034879456599526247845253686075242655433703075179985563148836296190195275634946706851819714018923973505608682849002262860960000947290974876873350264451759534070674258574115633566553417551252891829534191354072066229487611976422037579734288024840449073546396997848069227388010139218773418799034027389434435624997276997667391210806092902262169286217010989874165902987301263697973949608956960665404198823754963840896185933433017250167280470279499801822884122184464807291044595094572244228679575730778600643067347660432941731304258553899192561847430083849010878988196237698531485326795148495703399177005856450888755889774037191211609825578881843557200916632958362362738566017171731774097093158497109405616458776250622389007469850045294661191061733226389890665287242358336567701222382729027115015080088318434356071683456233780064206316349971288095205445567313413332586252557005790135262694361371302856152144907693951569497938989672928975510416992301618979793217495430557285092500551698932527020167925461595536117086885920942058477024726358939131326129327803717597565307618474944103487931321698154043585556848712090381250130116728978914195555376246515988153234224627075282861323889218017986901068993114670226571945271177174806768218286955214279243653597048585743922503564172925295016558986899584933144849033466656349758640456774909760186975536169191117077326269378564208873718752597372466281064221953526123510180022859979636358541962142400586293297958054860112584287275890380227477963475475905282276775909572267448681958537692907119758284503914336240427756320328117927248751352547222090078524106181874915667380701755251951846900832920641522464280512258736922956604269634625130610640854077542151601619198455123312057313270455739070563869518609649055413943312092253020589486790236063845779613606510038037554989021597168142825833362213539799433682395732228269914844737254677179840418842517497683377565016096099526795908029453412359127417038520346895489879200001954929578133982120732991912029867295431393227095124265622741129722658387737016135926719948464030008637759994339473643198689555622727600807402891891577261234190070510872053182721471289674227344463153879401842876677037740740831324869777536840673267244059826702687228567557601704636387977390392212397550099975343231740214460141752129473217148306304824480239192248985952435311428350532898697815166158128422623881046954803957334101687886948196464582300705103313416548501923222252388914098986375390152402989839793401188921900757150717289115948849497179691225925307904792010840220935194986869104775058106848822875358597924706971629686605262590696376694703299575728333651436779048001440690806092909834564378049378400559259528094145589723082727357401962669742303310539520613422865618992152823941900546069138086178362468928755011384023439949956120447305306715210445848449476603102632179296104389531386300647102766511892728056269818154632555032975751569239174892064534032355283751785313753875515404541420742788963311111217376508584507047778219269014232963620811047273505045692963937778870959024597448511175757152868383274238418190959189459210505194298913293378759631034439414968979310700365351633446711590753370097316874414692439106558869023576557810848374237591163072899068271361454749467311282102410965430635811162584980074840129589911001935901889315778686900262541683816250709596948151689157291100764367723330135963565712203048281783388897900864538222168658882151319503783483570903615285575069033720654828977890090858423509063489488680857759731685732162654682759906779811645335653144096240636329392197600277128609074550639367861489378195768303302982845392103189469540868426879324459120903690232349368260348423456294794118718719563488763445744262686023856532796572931503244493822769631423275254622580549438410806268912466214505840774461412796438559348247952474983499573477363073983330759129061287751160988115489872166296910928904756882044810539547647199536814785815699707199319018093740581456438707053513702118028577017771733020290000939887579840207251899486328383029643157336352804160062843006966063126121052459968676865225905135690727752731329751332391720622714589024064828909057363262130280053185430414482132601468946684347393801173147885307711979041634712877310578109440214950340708436746273338411928538235224386480365621197126383171475584127000996955776155064888435664817852066816564833396931377802653580598932291143075648503720732942802632692288663226756751524512545786493788326103106560787302226169549033446718903287963681813905765737526846875894850743913073800060291570174078894990046409156889973681356862502823982502695671533063866010681492670251187853576897718176`6000.;

N[hr[1, -1, 1, -1, 1, 1], prec_:$MachinePrecision] = 0.000364539147933444112503714759793643953132672791113575827336792781198274993251111401945449906782358028461011057603329091469838048927675863251173788927809115634693100526376401288171903157923140263049020875657423762801945831912903350424430455617461271804177390276975489584049293200898752285058356383311193299044314635877827401147598551843255812677002100227729761665323845171595225302264270352654459124759582197695837845697379894823015799990579336410590916576373972806560190552464066285244571091952445117800024398468048758891378985419010236289232480375579179863310740660037952961037706703601454378610502944589245284656474804503056642154990780875311778138804211460928523920388417194031128589695059534755585271697171043081787331366616918972762593378437589383428492486249198689109887981181352913825990618467975039436021451193275427080519077452678342036883523268637617731522575097835108800790086125636743559924935907407046115240958297289064974353876017717137549720607912818814726383196934627822222105468086621515717460826801386767398358832174522881772451911632331799826546822898400795894445365159719404673976830398798859359999555768879713691116411728598228782274859913028078268530724512270359135179852639666233259756023623040268845646886849480567726656981215713761022249522753556977444130204125805748341070099900666270086063515783901961982979823164596377787159946113358849965649389126981284240597525060683296855577397848308228276962448379938644815591565526483762667401125635834831022280746145368882803235636873635430230996209963513638210899647114339041259573160572989663154345407858130316709330066410318306087037287108381823935016004205176501113343818448355928290999072939100729900289790096982889624693222713305385447867931965096918728266779698695954376208405316310720198296112321315295717657017568951524740418508415967404926847485692493227454118608613526626298813133810027448021081021637679784700260289915137769218365903345017109312916411255712199665881421675574867317044900072912614443244095241565137879926133713052838056320448315286202029729646435683595101027580288221239200276241105944088071767734747122070907736010836325144581295549091231017415404659537418904632186249315649839699791664480481436953877466122786790061542898940281212751536150964304514446676531972120640941406373618605636541869598441967544798332056075744479423425745429423120226687433551514208427449472635802545059447289900832736341729205418696155566870487817234824218481739804542300166793098476063003477025151522410337937032631070231710888222400925867350049963013974724863059343244995517533772166548959357382181489611701588508002139913013056612179795577479631330470216553562387600116289387343108405159454717726858164934611877962486127645100797663383727681293207590009637203115414011399495460792292135189656050933305865441062713413601242191923253831567285038214900703657211012418069249033399848693196170520792313924955214505831924386238881108275844838854873601987153184420304566564655770440567763503621171663073341351630664794819693552938196076794844979726933609841683994534541944976840043965160674874594827079440797455362194537609596711122579835718448326058480666357528435932178558983681990463600482370904523976175103962005327234441378510871267188033840405131310519826292904157161882803516252798196974082356281754109485158581057799660297630653861206813101994175346487552262704760821774392394305599411244462570574480932490945538436813896608140985238180541238248114333378899431161553861441724986938388839897173622061302100356718365147442556640970994801746808889661327233532989541414411374154646415444902746504932326206773670047693677735404453600499226820910692424457068411265687274130429931150480504511229657257664262053695003824347900509938435112575336134979713284502282928873623958354806229007709127755209202524131520740568076207959270085160545005734777761107459811444620561071387350263054840572780447587206663885426330493353814415370619306341793341278785070902568713955753482712388627629640563517961136393456546984622838014350057542305091717729348505790202343869835701589894779517904425314617613750797448510157541556388785426386085432571869728503981866131136184826004522997951814267332267700257777248553691724429975898337916748330028499883805415394565882425242985751817873523483314147831593405679794501789094541737824575166888342028410698984375582133275684210694408003632882209689176321912856363199739368414002738389722798499824524428735159947651581796864907781617185072442537470660089824256275022503474251134038648642423711669069306752194099232215491080775996566265459747836915437183685953402642608141029873565702991619104725801794178033814249781063617250995751730121785665578347721741506275751258238031960335292536899858652414515651116891972414180278723231678088767911446695736831072429413159339541394972703589052408139532052888626835142964134277458521343138566172039581867811111093452280039829798643267773053090765366007621130882721038310344906981163661539428808484509054892663523110163070110023545254559145042670013046101299202278154420496339771262050780214490788496862589480105793401955208611751573453933220831787142837497836571179785691657311063204953143305791863917590325809929948930988518706342387816967279352239149126603440795938614293220475901878324238009564983534172103470770489973930885768516184933701973935358496092425987961647765518729656562511720018391494360265570505720506435310256938573637513035463047122093067180128112596723638021326707147156356246648179219484746043244939336032682667265009068334618317985845064456402042764744180439855694270733449812406446799291167305529760870474751974235783883823818585371189516182610713212956857103004089243094320167441480089708820740218457708019906854248816812312132325018135268781740212387802426527553815687356673338848612319651419688052838016326059405283160337608867376639237088576275190564604104129955145464380502436243657030562736560914921154243015774172053303884405166178940339769457643180560151564203057554902680876884793615641096969897472049492706979613822339175073288357822106477667558214341111030297593`6000.;

N[hr[1, -1, 1, 0, 1, -1], prec_:$MachinePrecision] = 0.003396598182428509391439697909991080304802628772488587293564789455208766255793114177740087482879081381528738108686759028212656970950527360803313934178039450856569318983455070541804634235094375471199252000435408499505726020949600255142815758114051087573223214205897375419405995861617476405494245020717866093458952602468166607623853600516563690154733155389494389447664546111422118663645137528980180824811653339104309078450423181126877317504194042059536075658158768897202470715141535780916119036940904878124201447995534503090761079111162843369326829641010847974871284615649849133146546470466435304396260994778143945718562251219754407217067843589570561602626193387990900948387243256651534989621381080075438638890850571945543627504543278708564205529716991062308169603631225156527471227524028094635260108416385692482725225410537963131524667153339358974588156522516965772559832093811581858202594327587318052320545034797727524553226748771613037783169914499782429447768430024552009691693757160275801770214234861416220914023109927683111641122178406180356867263925646176694383931028577058761139308586074153777788858025180255058172105528452318270156621385747870893709261553149131163554482097564562657777204789224525610916133194300025309443405303180947868275397819137304224131345770844023862751314909429970005677423802596746851165096146004627515048875700311778187351540964531186106773318034535530606214228342605692893102018959436631094564284388860864028925496428405067438076042095210794637169236250355124531189151499162428973870265067132906877899274094784167770785265784447782378856131666195583557554370922381929063054853470416851378037904067607098530742805772761820417539450362080954551708046007800437358042307749913964779727411285677202783796728370226283157826701537203151001622819190678571813567744789814644906888368344886909939502590323860516750110044317403982383469422245496600235955121372241595430200144393483948226259693701856558568590430287000578849394825690144778512306695300536217650267668813667060285969664249839278526100429516040215224263695834638743727303829040350410955874696585745212333352748880812690230756075757144438854872398402328584205124024685849716163419502601767984951033349460758453035123332920153261005261394618227910623352575132409220942013821145130618108513035482575678821712592072084874141095105295865426040498380534279107911625579494188045669900400553024246068570104684519905391793264556797785140723704112732045908930708417901808540421185291561995090676672860294178078604938857541643431333096789091253831109759445955226036278794113042516642522113015761251847051325272102718672536054784326813006242557461663172772546211696793495163155342242826891992969722863111451859044790252885407693904114067573375162003093474494854455112063008225137285296475520388366985313556950916319996768549046283731112085817135442502322929795260096312804093353317383819680526239929721342189779531889421914992379029852286318717136158581734461518159080152289914961410618014209331694220140988448135517095029608572239716024164574358073234049034143773751784678854599005769587361242144925953432851490673953060108785592466295626238814937614275878884081253935787679556687113215428646011604480769209552921589904193972148714646249979207539444441570688510862930801896521384456207044880155154599060845404466025763184172518956016806989438153126602891737460042207439775453333965597762640115717631869539289696526257186023584743530294817495688979424476219195141100510642980847196869057712308725041552043294805171452228766656859850950147503707293242043328533012938749757823366196787454133641557577234494419837799289928413274564958994269018920455264650570867686352972268799206483994699278140451145403741162096013149045064563219144564287460680626648913797248688450873970236213961243237750705326220663125578514532701641150991240698753818627780455078722428689865568332037246141224766691428596134002061287665840187339269700626186292610511623962620391090008730025606902956179051092847511264170653187459270494036458888219491631808801926124197265953590901092250909329969143165973155384564682666714558954623804163624587486745587133502265844478479073701911081509826415282862722094099382386127339730153457821397600806109873951250537764211904095833517875432351592599356017850075068559423220670429470117454434735768787470888005258178249416980168584248983789527465259700216928549061908331264607152190142000586379165319241469838738066937504584413705149418866897719766643034236161116109102141503696176098678271328358199180184741900704342625373672264014155168349746270120591134434642544928474570900792679365924644003650012212766026748113259238250111463364410167556552336092795792929967298550513464458132580133106770606339907371595863030107231087974442158815802222825809148506765596245581139941749705936715969924714503357285264921095578624772330967825128963910707124187280346174932957326975678948609026366295024888174671409775730895352974174693925142214765834255805090328486031223217244136267185307801248805477875211318880735596451662899285153998718512148254688158259213441347069728179736633895211556233080705218727351005166445168228084962051898993299125550054787898704822086131872650727907168011500835003857694879026469615058829212250430310210756265977949701411699865739157705351704143163510235021161174088922709836160179995864826033738857456193614641264317279366602399724883874045494326662767348554339661847905831086968143427433239103885234084079455113907421435683990089949831458916604446254489026831105918904256228958178323722964716696448238915687294722629501733584653719904322977078856997927106296595805906609344450188687373295985064936935939034144953096106904498893181683458924980498078670489183319458925247025738144135936127086713536965549920310380599410591218741049476239564360011227476807561736666027664450348555102618194640400926583944632057778345595169775397993769322902368238166749744046965212387128561356601969275003251955734096307657237929989618805761476550851965489520886992428971963753718380060425208199401126220600548814066248999509956637635059456051294196554`6000.;

N[hr[1, -1, 1, 0, 1, 0], prec_:$MachinePrecision] = -0.005249495927306449309333422209112164075481950923245795455071831807020776882325666889045419295831211181079727030745997537816081117772951043532730246061150408551395867345692737240575298731228158463907536536440809211022216802060797042984851625965658297157349454994049544188917037021023339676793103564848915608749483945181715611480187336334170067379925345819985272231171681977185155166844479153013651404057490154973573678288389201968894841224790545533992358174855822668527887615570988248291100318959442326195566210146912824464824757784352174422028012679737179492429783428293434461964416618506975501040204710135529435477923057986299266216959903481732533753941865997152741905226289132422414071960512264029171468556191624971092841941824969835038594701702033360548180705970684448909338873033807153640671392169316737762424482630621888234448265132731482322306353610489088693995115476551821117807432944834018199172007786163633997609376172095368984926098077776580592479564455643531262385298570003056515038794886645565637995650087218441291689586608434627800336354545678968990792894319267405736817611290875204766746632722265883580569050439012975653059473813965764082801598818100390494258791937028729788320266479437435406218418212357370572894357750051279512298315901174689804323445037542880194694490617594648005336527747494335725711503126436382718091837970853536742799039600236255143258777394545864754087763202685238115105021296608989925151979733574697653709533653818090320348061501846387363148306224977432607647892541815601102770114610608523973045414431937062157239267741873432404894312583043085236808287265299673541962236113907535842788803606226542347118955076587149352216616779156877453102397518619540870702069936670006849953525250717653586065557388615220737594637461049974900269783914728053848229965869683467148846664180880296116307011467442256783143802848870849038350365552173548101097557859384727994281734231251842232131509397459608915969058243253552573025223161369911297659059831922091072631743266809463070010775239264967187195856120396245587434387379851759963354795713593250423808469657090349179369139163281933547484237112133084961325128044618115742941841229138491242908364383457295975574499649275497684111039434278292352900431221715873829699820671846855015761147635205493840067315928083510968670229832179153355071831364125569481986623912271192703287828772815379836383076397338221297447269970921742626306204610779051028403459596538097812514620651742725941408416871617382123104389301226019061909320753961679493378262617969623797870249454675242500872248256394295152823775732781648016788392088142371675174888032183992780160748294045277598378472017445937388628390656871747229700777798186598154401942198778340977952693031161108190015400510575572048236010735509773924651787759410600227668843385930656262183205247407575568271609034872398776904594073508287477867224782630294336870044036855422052453687782722660766919547372608555122035211239724595946606683223391961112689164291253588404348176164115127018735111631119745940872478884888316503212554038371659587054156803456643490646122250141228770765853362277971565417771171472790361243055759985112141735323056870421809344288194599394043770769430171338740732904396403371972188763413147446017727030242669954286125376834261189339777817940640146108285371555394962211153500689471066248346193008744099577166646201333195128798037846229757370757170621168145779306375658724696343647232271338011618406001236296492603402048175279138937341966731646202106843383171702940624256337722002217077717722393431662930356185482953266520545369153742214141772835131458379134013790962399959205688025041878134619739298864649545521118318277387074458377689436904839302195274004575718524859672918127130646021607868655345868293991867195175769569317998775793901981230078269171848391899736802993167023094566959185480105548627502006038172110093137725935798727795190229954709124788159953950506132744393928226497360153187846888235048710366432712756343929855911235448808863095782508364548779803393691496902051573854327436811565797417846904019049093906447329674241801062178364019497833951760342763240950223124654337289874404463075077546644937545402493431270811451693190590568587866824584274665404048676790803685236015430266764664346048872088436171010495832091927716758283997680732134059809697840186119613070927836863445800521310791225899646256943928575326482577535842487578418092120244203674267674066994332624067958943462768714354184057512529437185951632823295608688355936687751628529967982628951333170314902896781130696355791903355665544361042868762859299092534795990282776305639991982692777758770797267103080741795532302744717254097582973263780509114303071488598671967786846267181504803142921588910762737751754386446093451390482764297528597461719812474761977000799327769739090828647120809661398686615168481001080905683471349239925158187624788226945616231685607898828781307516891623620797995065971102776911843407890625588315061387930148077435686919175923592681803247650713082026338095201999640431660885100161523349130845222145259756306984763391195439174442772564993705652736372082947175987100284372737716292716971620336772451484776791314953043026592527024229206838283195653030496707240202337281648905386590288177740747524994927625271324552197212077937541477320209384956989424946639361430316878955486650541412563108990243829090588652262454569446494777209615993925266097931871769810312698016708009198917416881700781647410934441934632184141616843515804135830509196869971322878734156051122044416123159435566235574325938001014919921983586874206657641158882017105535873368803642732943059939513621164433722798879246833356242154075543585708306696315372212590949328356749134935855706446802847560301051931342472017934907758098505136550795284722997836099867840155229375518537680984375233413887172320561856225513313948388644648274116974100690548564588175156655471565131972316099907482673390118563192688255206108649612895008430216369015315539987568900038927343047143956783188340815972843936811512758659270633654549093717923424893998686108648397208`6000.;

N[hr[1, -1, 1, 1, -1, 0], prec_:$MachinePrecision] = -0.016726468620135004265006855780415445704631725990876140638349508290615213727900688849541837620895908859175161008234916252871277646977953528048357733868520085058014369588705545969627496248430464055360523727620526565485346462838401904177379436225664481837731617590214043379729021822773055308568567770735913862777153829178620299967710297677613140180242356656760840491437951129321074791220111034856475054016028802380132199656121064314573711371862490114980702763385276457756766972889440401057855785553855322390413578512967557122599439726639432621662145346261682618408956331914468017879137849791585541165483741508263529178527039806891510765204963984317666941023474691039116368209657042979909730188883147279077710266634506800052479524628939903452667773372560933463905312937464521018795492827094414876669651535056353333061109310950297132696239308028247475787493290287654031658135194472338372791638907278855271150859073053052792605055466249655395953940796347333332661280492484361560317540196796109292013709593924424789292977501079889577483726886135013754626565663399210181566946539744603935508685653861951263506336062157335463047542787725887037787298149273309496213495800710256366044463514712580942325257363614943896588736026694468075994714480114239742664392388853156988884689508724202908851275837796008577311053209967237654648943761644035657317804243012104128520722123445374298108567414300321128161221326260005454694221180065362369953274948604334145153033126506626983461883915324879146903660149244653165964434132523362176182206087667985867606785462848435281874185579684473592052997713007271506211521912834190601440377788645171857595334617698994882444083536405778353880373120363992281144874127127548551989427029033761221927387695765936272953314093858038735285881175302150877597290306643387931138556869246801608406027573703369074098429917582449577973138025043482346490288234270036251497817657862917063393473049378898029519560367695724262976715184871478936420426783599807002703069457873137471069246350201695188966823028961282085748827191347361292802043050256017996684532404634844532558006830531303152754612637628199976862401367829717342707346474452960263558850958651364197395378346128894219611284505224056026452048488473517300434837042661193245799946971320874913220569311293465672655147067824934091800199272669652951408223921786912596097497035380372451564629935693262454341596996398640364436261293596983543594791150938249662829420541851458689143126385258033727515033631284828232630111607487902454556234038148152058659354141577342894090738855707109839390985242420036742081722161522749112607977478195270440818592018369684115182315616974426235635764950340511931296077686649577972423246105381813318853556808961950480107066250415697905014577687342286565999373677901257538474518916969258220469419155048998305884095985289722344502613310432932667069129598644644995023987522344003911324178482561307254544248508363675383897257086770647938756749705678448639135229581863128156990649913008800010060219594130370739934835789301284567533732580679002552951638466867466762714660972890105006020150486939205951609102463465050432541517782395287318230883615334063685759562216293096243000837268737383786598032671748219928851105909380101994448110330160189496791241932079661707521099773669746554501774430885061308931490179172591525819841442915986081998997188426441955487538891437309575786429576112814488058247128522989629064266894052849449957833887265447005227301597748426343292640746786977533190724303728139872997166564861345676275656652622053661195352977252565792704652248096880412909186464908783681956370892074014051169736711451521683246909418497730728713240221917104501921141622242341937318552034465985118736263921015782312762191304736642082387408409211850593401930603231775214438481618933065106408155375870709295216474993956530850179003000214409056136278796040577976329897217480646240956174011179029225049072282252749265427883194567561487282602614704214309282581714586918922675932960789720990664235760606931830282333108524874636848582774512396267376056862528062942411287921344049446274371253499940893449638963187073623124476361482408525577510346400679730483400078521253536273953340675773045952349668379434385748842225629842970231163595829210323748080064528977403458667329118237601780370850507153936741840231730576180090805936312270770070097334812981764082294776773189869862459417781684327037268246250672499203253856703352801928025379166638812714929014891040290341407033388616256405833365833067635242245345305408822098602699109371127788231237767464448385505930258816919612352997868838450331333894717901988337452348317442861455912763447877852531274891381136829584031201849018866767033094375085520833888387154643677248501079715625228492828006016573368894127721447158033252503018851962536617785071591803634352050094929295534905610106483106678222055499929062420215604686419949106119773300397516731692958219569255242102983498648062608037937753605219687486935787679834363697825811810964251573926807592675327193566522372417626968704066088115715119100436909576428124492388315215508672192095023904795109123391748333559052940118356194098842505240662024893425099786142340442294640513397354797351477989049923622442141768138123151495285663214085427511001832547585479409731099898378419614497113388309443199027458044884188012001069116191215380543368523072317429586989923073672663331308867086247431021762972921076962215307266377592796656681567675388240506747446111511878836085705586416587195431143503621966703372078578045657163789424102185860470946268788261466334605675002014644202216744796486676455666628249637388094090292036954286045052920141254173598924872198013095609127416717114649166822910881593464788138644066870348683033166864884591406012859857043286106351132965510876435282258666516120576846352056689844670202439004843309072187227868463166310070450704115263598228583330261550837258744717668491734778315632367165658010570444834845000020261563059484075024362022607096252616301000160528835505899002811070828139465880614780263041689198696471311234601869436686538826798372182`6000.;

N[hr[1, -1, 1, 1, -1, 1], prec_:$MachinePrecision] = 0.000158116327858905589210966846544685044188419834828293699997167603708503658213627616902527442418482407857504596227193042271056844226199852211086474894363244876340503443858926338126149835383071771650906965077435828087626750131554014990589958968593581658990832022591441624558068264096670406440380193801794456267088652836553175053272034486816836094105537999644149291165625478128927540902649420426501188816736948661590568381717984378279130968719440487906997997913681854844633038508354257008338829135547594503614231768185108759441579074910654706760462251222738528636560691422465443038065281991891595701459873233254130407198777920283057741105167714875340274488839416200323894782542244686927864467997617874040141339497533729962248872129711861435424551293632173778927383293043614776134561456445351018778273526759243386780000169102763358466712558940713562960417900448981228911267729127316822141836265027222988279471495242282712903267232792135247622875612525644511599750749124571164356838422739476724450734833419706581399588364671887251719221957487892345620027441839065312432422566383328899915216887418205091004380347649585138826419507103193829620153690839034542768668980205319430749328414441186406837592495344089482120357485322816622802124695234443972771386195567312536975670381621404309384905094456386755819830896912903983559903344861129429235183552278755723394335290578010080327306432574007689358891155965935472315446099805830961290477296706456095159694558399130706127129356938778552829634234999309531385918620849901580572700232270838596957933582599535619229297523677784677700092192148084787318128292241784154551412169867346789221174201497628284548992826231961341270980654375318858791708850979896681340891029173083031981618244396651934383727767270822834265977553144564292462716957573955537915654131961963368677287146254315014297179179170000293493760230796535581555314078665284145118213149817604751223297860184203730660392025241241928651951700473252846773473480021076533505878625242000746183148618419295846389892665181292574377453703192788430075293169579945790138758057045894419117517556868576308527771664913518169887282696181577356259941133534320406518943747237469372234121617116718782084759668987189673779599432258608701102315998567070749976321693358860190047232292381590441844160051809857806745202680271926597249839747777326838159613616111411518535993706988336541779040294811496912426382799716059720691085398995340884641896647048980183426365653694220094834047828598270083996043597637387113453600460700099540050304350728240217401495939033305635064947177397764157431056815841805124663467683653474846646969517221856677516754765927994828284108570270497109381374480575028136840379075702268767368583003247535299194214453307100410575450373459625345776100531813486197801074747606821083155516774231419379270023574381105738701591121204610018946548469186699563466635600012655807615111594759416980550193035149301542544293864884165372052664911078611767551595773152919526724353291722249325715774759372606631878788858792878774806548055282064817944633966017809526348260131686318971619823927986844007245456341880336444339417606038111741108647527189703677555864280079789209356559452584221700438681605955426756551176850857287307186535499390829265147707531009717727026054608302996171811791397237935528490363975521922945799642052787178709248368889893645908912250750354183325172881126207333597402525791231869173179669528528302272096093812860077929590280676946974768590631634360697913122231903930794956860563537649192643861748780928823362278614923929604583083269991462124348683551210010525375666697253103630156107199013939377316056643827344138895485665225237452217922909383539195520641672436094335768956857330491742979831887936714400908889988597584886560154147796878079662062090273337995726580676129063680209748915328364038351183409219069588052718194931068628715481623833689005551043299100823459273326998562282554998607230277688454427935807817497088824154054828735063106217274830014251291419214524640462651818820217181391171220796268499579056618756777956281989588925589960189379499778248727817775425309638552537404482693036908575656300559642067973476325865129047825809393543932488147831541386214332458338967269102783834123888705149392384802096336756144738064623818045212807566532206507418507193243014757889996607192980221094992419608646334017543856454587465383912956550171359850214315466743358231274603689491044316011892875365850075468545712921545880456508666168355699641150966003544499118342769411920380909128587700856170623960923091834345421384743638402278554192309564835215014668371307166598246049460134833341812097985845342963302206989107976235568177470226212890894901229222968852568336426375248164014340475067321748232967515832971117737260125802951147940954456087384574196967115808464311799188092451022563107227772766847586957725663044597929813393469056552748726008508098365329534681643175697464560564063930802907596308045907674870619508629737696710438099689992388823854673366554886570138125852573435561112529731524620346455299005225782239144582639020736852822711150614511287321784811291642293678629948845090082110714158889417890332875841238965499636512278044160925427251355702482088217711016165659894591196394311973342766890629516529349310508687654489274565003713545869147470478359235340809778449536211883493601783908040285977203080507591551816971788356310185396312395772621184768388026753140624065094331666312736139564957673849305837414753185964367243483686013632210384927484873609522574652616848924544126215041013884204829353989883623946973898163048540679345545288598971181589766182874004224459534757468779515442056651172365405911498357264399985761608191205110225559246401410891740872515088773544124202580260723945195420092336980539571029871637469614260601639869799936536197739265175162351087335350181136523384374295533563133910192073376759382621496881698845276366029390438158309642617559841582863303288041997982087381152700383759425751271619497335893620877995046878221823312193204381184506322253785109556248348184921305151865422081043469356368033637`6000.;

N[hr[1, -1, 1, 1, 0, -1], prec_:$MachinePrecision] = 0.006799394086640421658288080257683132728136548808766199530514501354832477821726427986947571689335842661821392014501882112940363500026894113271999986195763109428225233430593394523009789318448108265634450244286408652232907758626908039808215459528108649667838648093983973624309349143250590997836684438095395737049926884720287651769831177795843389160250562684974730741052897019352481924470844544293626470956354372426833569720938604902525341386982684691345671337256538726998952594874854106199533839817885531558027959197800560572424393104787879661413585086989830042688847626743203349519352945212056101556476712642780833696735395722148924217504498688946372183959102376620427466472376640970679406544963599573319090009135185381411400452693895646580501980892492497171299727262212819088366343629950662396307285371136437697825242594111416455180392509308103412004823472606141605370478977664620853213870629727966602986523861101815211966762378698338078130318020837430715433944455173886869124891732339403653297875957686640038617767984717956424456146676739174665723435234561669268201653976290735619559487151066768242073338046078070847129850182381118684597807911340216230940804237396245068535327360289225703605868130306150735027311420158564869835325158687083895244850301919167462690763296726428201131791659597837195288191896780364353704728096064658289590326893376280393776851398929896108406099376847966666898405965773466563376707387191005116033985538952911058329087995606844098951728580518446517667670801393659691898138598976206209437159110873459851902738122704240009823407077211319885170517901057379893840251332257638062123561272852904502026322585519974756696943795261336373626094504568103403148660899635158473600800184171173067773123896942765553337641700229477131296389541365785736335835964022216793510630645072513292178055720623580380783702171168589103631934182559031866655199482639033836938882071984800621953792059574809922363246499086016781124543609278940081007091200166671320690382979512046871540947381076883162210019650931219500239602144978226294387160574709301071647817343681823321710034116676361398458281620076672200392846654662643692021571517309328606259510613259913447145400105551398453472946906844866256945273063535085893645526885809089103464755636257575876578472023233863963387409490351974730348536369696510322953693098052537684157528083524316717372486122346174433461254864379710531304946019883274850671453695058962091826467984872201981871759179237934294741256733111314374165104504049453008400101695167549927005453072535093881925103146348204677479192684866549713263519324954185621931677907774936950885477950294546659121088553896082569948344152793442256120799205433951205707872331958451816479675089682413448035080649934380999345047046393240598818575416923481045713391376933069129159361269903080700329641021244786549805052107873212864807134561691578172050541577131692215794299416555461820312190234982546845493036344338490093297729087517242337569494877748817852932179818530654016829200178633209774039266188243679163099477389954666396674848978454659102049206928803639549823556887539597785092514814278406917326369247191191222190773643887672690744450911337417549078578677607987147762052694460768513540477061500539887954057523525679063018749879237134804089755446682591009323086852130516878038659791187753420135253774307543497158573391518656734820503161983685712455955796259705423046210075519852591443065002208430741487473219899075980052802780284550677540444938031021841568479197563389096391693093629454987997874519280432749825254324263018123792319579557823236359993474178083967207546134458220980069922078550151256751665978182449274052300052580319859206177493569819229652802242598133778757014577875798952312512956354270719508628573939829059688159344158466204872143992251061118703809663213292094607419131916248194326368095097857166359449912412267576611064739442028002788754749806035113672570618240573223139534917764808497828947010599214899774384581938453237995180391289971690550283491834084983089900701986269118324382192896559568453609097301455757214484154908115320694692575823679855570454203684198226103104832288238719406187947554609138817528851266008973654340128691034847463539948037009031645930674392593718329826578234085847868816379792079623021798495267506485568907242605772433290639520858846987481919794529019248256709873565962803346647319760253237638164610996923665447935625806256408758162773503300872321344241734722982016046448632871223253895147477476455625518827385629675093050529701685540564720192428238824097337896824681238486229086635157376356833820197750259988528514738570081710752505131819114956153888912629938882125073239730748499057008338749945079592277468342708662694331965249738270533639995046639976605258732478039835184898801227627944096725093341987650069132532694649288046034893302962941790284280625013930140226521561605790723900048112540675855275560774874856463603224506787461712578660246217356015718774718252777819042857852860771599641277764341947849105834468314913441082402379741754661144660465216232418586474645655912727212331696340215947515596350381968785503135428149968295850958933694891562716610915743864032179980394521000001137161689096038855154267496119705113514959530787314328453057852949002294109874040144732818205333993339189167061719246507740762792460476702401584373413985356944275386541595222266187493654269166781524278199032613676289386974974208958626937616533191161613693916091508992321759802096867736787971464328814448565589991901013794320497126391182645491667761638715839049412628510064066419420309738050718858732264255112892866956589283316371762913882863560374365509494145958339664262390141973955450585923954066556281126287128349844592268886584289266914262618270593420562380257285365706642380369125504852621323730045680604457786456114227335949401325028749491203976779556713567587866551672429737189084990475076691456066358183635423671135942295028573225470351453676543058486948495830962572218601083301390200435752676734206097480072116743152406091871607481380360960247234015599996306594321879337938106083005489`6000.;

N[hr[1, -1, 1, 1, 1, -1], prec_:$MachinePrecision] = -0.000117718066604977900180668010357803965726764894251561899028193111877152167091247138409821696764544930346287796526212030019335848426190155850749381794617154945667360154643849114301656862811378189435579141522732405190852277304559945158437741027547064872469929383786205060172284246603256117676570452350338379048203660945497811778484114859324094732558493529857556251259773308026489463832734597180174017145525279614608528311013509984319902078760334599193674983278401222676402538441166300240542541389777210353936096769733119353706601621811613100293285122998450461627367127677563307325682406511445978869232014825305056817636192379142557294120662713229186816846338942204826342543972388725888923814172979056912573351609319433971048184528378677359551812668986483029975073599843040974405132410444942591857489652338792633109023175601725805160761517319965923262335637753794730149765537305510457935440471774064806596364589339362448875334951654403715177115553625683518087227023962602047583260562920760834071746969664644792939508420987033275170630756654533038286877325077724148303687868589387002083701282410268353470338198007402976003376158726505472892761345048802477105130851203914973663941296371760063595894322471588598718731606223397281652734563894659689172894193377732349877664818820401246873564172869923050445222756688486685494505536139166576548375036184027542950816044653111173128830639303572198824712305070620888466904420913488035967892967481447480374967610340609894851897895153464822082340989642432693647255373874886118202325208209642893529376945315200704790925436163732266915722402841351012537408478798021559052512249149483296177727345147350480616071051709288408565294040453689232091431658432265304244833374561788941773842205187801302304280183746699702765576741816375548879832156965900682444040875033016883443606721982501632613814938796725103522274561202121898808126384982814588501347814576331402793114958429868105478396027919439279108696305956432422966635511567122247560714691744576260981236338158237901125276376948346875369644250373303057934777788878359063121503514973764441383538869874069895627948021068242822793291801137159939146479853933066496603077639657760834230630232427985281092733957811254990440029078365044553490962721717247983739920514263888142047567866072935304748842375835209812023381456728311297060600659185430841704635276858800256116091727877677776993328480060139685880335458206187347978682449176422935268567357045990051729386327456697748839880437088672711842678592176221376727273935417474611027904492555851204446596522376505253721644762490792038822645721364619340961887969550644992323968548671367218312939131091604386171695714245814003512850875138978685075099216850436585279386667541261737216601073040476806445753055444368158099754744401813133058774930627385990820183885384215338525192756782624100472953760002088792558160384028348909043113663631899004406372286788679018949601862275953035224222027416425793470945103702098525800106423374043932647439982597496063856705093576964190419442616857399757826339002457238220978454069410860085243346976401793296737796105601046797977097548533859857215019179698196657798966488592113051615978266971265425305732406917209787479364782672263123977612873145875482013476449171797389484744175652424366197489112536353489470866197360648398585264851768570414519294383679993620640672658916812738731139746110919964837691304991686967666860459177945640673472328114197831576736352617767031428055264452504269228814555322186897488176842746726132342932073183505100706113621780239158690155262298031279581018554081653504816209981142878853332809372536699827167366973065504800308429249408426426950121118695833135898952981579213389816214270209374624835415575808366148124907015964983648035867715088755517432291103385439460193591827117931383876369906234286713803777857819180808320370961736921995392776156606432366051382616661903515332883978865888713292811497484011215916785233557565358840735510269633652269367188791029430416067689148529198565985542961551482753225484642792399748875424620037348209140907218105437134560249870491700449228964824396440463375641518121243228442533112696034716973369523782882757538097358719366397631643462548844723714191810431830172860859385534300315151526692859065178887881361978018243361952205987338154914501183130898674855318726253831838001399432970318392997630772529141957035222215131433540749654357333924141147795335396105222204335130120719228113058937017096024989087874236703606077605811390023647195583676012201468855808945786144692457597258373815244575803956697105641737474945194781514588073705178013191447740520792950753963531510623869544949356750629550179085827676203127659676847245691318101635834026038623291748499834930713599704547867669177343760447692923345262453694323071961797692712142379172307558167418186291434311214419654891273744676251564723307285890858540981263216485364701626049794713692853306500015009651078539151454590131737842897253251107537026062628892213105890701107804093268835817196557996085677949761114683208237999602865454974927526409393893932595004544019364397943914416512637848458689600527734206633677249817349370850331311370391337320676102892004605506533742069412170661082936558864904700364154546753686193953942298661487811799173021641436361573381643326831546984979056759751008134115355077555285704714956252274649327692964853080891062430655785934727034853289208499409533905265488510827260836666191527640340898484990018083401809138364526222516045152544478595487061731431849379780432196585868622542270937649280487398495164373411755319105775264074106836334375662052065803174587247491029298763691380367039837313129932368452590826924505366789282528824991934580383705915234343029162612646010978114657416044916228691042425027509435903384023843088619668243249883748426702322361365932753637857440583781532467868887444606097995977645636580513483751639825250124062185033464984463048170547596979487557581698336136480423578373019722741868155540715337684841526984754156372553624878491773843902344875380478366050995406389913194699621382155064436725793814866084115593`6000.;

N[hr[1, -1, 1, 1, 1, 1], prec_:$MachinePrecision] = -0.00044813890403569562346539297854101758372047442900259697749342576518249496108403416149592029643418970834419811087960358862093904060539993587803939260023275908607933992692012511672578912663382586609828272947434005055013205445397882495139010629723408803487285600613221083828081055046023217680147420950166671499293202636727451358336402546283203978356702116415787704287821383078456920582651779488341433930930060144402102294946198327807560547223230222657524745874550421659033040436482599295102099509024321883718837606733477652920133094256429903432884899424630495255139867196903401043912337926790116953047457254560305450916889436413183988939482141370738383411429994241208142021344503749367458014926390830956612853069951834340741668754053909700169689681756065169875568839816822967409720753985814475216945281611097455130314226210275830596562740636039433562150392707953233319332749353061640493499254609460077172133843371912496775304983462261554359225463951649995518854730078333196367290581677010488989276484338815002738632255770132648639670680724667227591060592461348292962069987951838541574438661538942871472986584226246690015011568478940824986505707308586075314780984545124972192570300789426354490180398856827231016667333721796352493170225069369077741562568527856900435994505041939454792573689841311104379827883342335055442984706245383189054976938318688358839514669782192824821963291263382957640661075975632142649750675877945876597800228767718026153349150230047262992531256259356833690989371125307400401285832250843454133233628760940678202233638330812123670404598912789687027128465115684300761525530012490296200994488065408615490528714788409657561933054805182250853718824960154713811571984730100914459016935728014112961197962386425350065298299443773400462905891812194178467755105934005655962217419490457852036646412161955112616104489378951736907425649438473200998474748888923132595732681073875801523986314234754361043676497064900577661807800087618544848595753320334946773037246686212946876291957000068249795210946850632699642084016074285959939142417746367672798687275173809296804107345719753956517906360456020175572618941088883495425249549108244450281323918827635778442340361634917211544936776165083189911259691082543590366121118401279773109870995321379032494771900497629291022361337181384962045005108647407605625504615793793835165141766775573974757136931970874136998655227621619023147965845129770968937321127726118218272760992450142736481641271248906820310325333298796783532617384030742837147945081029761091361223037792846531437027632111595198422977498134317168701255828438072608729266773902951800859539189481981322799341666972337694741805290218461809998667648689726337705473457874943730311703812941880163703672135648013688982663026149588314667068169184626501081438872585918525699157531200544538778860545810706356924099328380070005685758711069058390678652224547595384857156809026728381699001300949281474623198250801084146705553208761708004190055429273809492502255500864709217384780015212392327444042674343965526294133926074065082798206947395274710914023048868871140509197231961828678262172719392242057198254926390519767332224030613857953644995908967493888298622086555395141672936623397717300451818579888826269799215018252047496355369938410763286642143181523936637763017137411072991997709647326818223018385719602746382852172971693019945946676109871765082293274169769992828721887519992258254489532229224022696588334634288864706550792148058244203678704299486323116792091022140652402025494993292297998261397426900694620025507827271246561686688032520639813463672908536696572829702813116884353658483326340096127529691203985118246829386303960107442989042723243459250883208417337289733161772994968322526995169301058884674799452733449780757660171882491413960305835307265578359762875518804969330750947531349079187394493942607071220655172200023295965263387700955501269465578518661255674336263696606172971557108301366189305013985856043229867383915000568704835920997871519943832913247669032435628734573930419840398157674744765749191455473714673426130018693540497681502074723159015754789483081240208134276451277431548971103527328862786102270232007149890881557418327025896857384627587357538725127520825112802340505537507834185692300174316141297210613149592630823976583081351559790877442423002383311689063423477467479936809806756576587137656863846449844977367963200575252532080053592879461035504916861561966478050660129247331177893121071327079200980308205268015132893973977825457353945788824475666090884527187282328796736300489774904061363204099191990729136959968983199891525211813853991835809113781001429356046775440593627443545390150591869935239024109213030087076926482378560315478042938891974774219075462169341754330981722088219374847930819244832616955003350610193964606375376811069310419844450515935450792066923679042268129596044788044470041498176739910597428665442344253596268879855262754190529037203653232463912231891050050226967797142247827137517182897976071247375796512600901245348244958004624616133957471478638790373019110772318631980711463269898228049077671297125316849990883993785878488669591952618763018110186101055805299558961745290020558054803559676122490973860806217885434141144263190994383881008691141693262276866296638689218362740007844947740217489299208213766366430487823936531296977557128490520317568632731571062685285140133118154569734156437427721348952872746821126383009914748425960401622786400886818179712999345853919090118049055716476795693022671246984177709347306052864304730326010069418477448345501544418770913130044358622291150281407295953718890255636214418108481532744324543403845539730960965379118131319981550723656037377805416967572551593338757332474665539616291532436828001477277024526848331704477950489591354798136253317729042428671558599212690337560300975174392451009382785738195416939654992656678150948481413929047467390384489707978513100284736925858616096476449441429799817964904663678372908891051952568208157345780663483243622549750759441768103276284036037012963979156220261923669481046263247578748948025263051515059`6000.;

N[hr[1, 0, 1, -1, 1, 0], prec_:$MachinePrecision] = -0.009139503035202414152314324146514112065469737812995516706280862954115556910725394430789100987306677321839487538380351339022862014547873515076698414579138934480984604846814040417463212572517581112881799229285658630082186472909706133436018786499934893490383722142069482840119419107444086775693159570292408589381042070402279413209059852034388468576237099458517970261231591956552777029380295821398442426310346584206686094371559622947369887750042278282230945845374213277558127467552606693824012838459175259432365324762648846114909381563745727747240903241807158948580643706201156524802798758536947345196844529016182872838045817241394516052721837251228040778688207370214803623293435050816515138153732897925942101086091546151152338580987912457103686141184052499782774892846933466396156204836599921360498624797340189768733356596265926063565200344473455095839000382453598307197476407826351024082607285824809180179007590161663345832562237205972742974058744274527885321864757448950408727034065457873896316472474818492970390051952608934671745658275493477982451461328694320254162398551950711925781470075669241241104165325592851782872771855766853666217553670574213981198861586715530254770561306221705814693235182190690053491163464928917966204484513453604172943522091835490432745049257895472636363480706142182993963458515851451522155614252647067016803845272315972116280845468497793525589641907048257366130923868766031963361665494391728772707550103702967919390382971731618310746714790680738533940886616631611186668670807608790952065260139966841999967094276974612687362939236779161020301340673750769193015897460763619223229244466961926004528714771644121097747912076707025313651423276075019461581458827760076308886288740731014247212404263039227578883972992494323492497272027079614216222975184872294005899956636119537227486044753246947638752424706809670702227992224208445595488834250053067519905308286262114169389802897103274340172439801507634212165487522077815668048760613447059039585081314589349292792664802577724915921857501964162529064505107478056465550977359423482649479874792852062768389021580887023391338335250272634991212263857246221926218279251050712700516723275792080597709077109245256549667196843445601228756568129396255072086670542259535931169348671824101653325543217146177831848274509039391304213499900341622004308672986313339319416818755962491187642686992577937749076272461562740481460933638521417537599482723643710949360920865316026474680431905190878416640670008727650166576069253868402281242972565994365079246861058388509049595473679374343675042938586087037547170291090460375996988598583293489863746538295710998129537310013751993852910325644371573238858652084638223019868811984488542401708882472910530102503671493972023873339327339491867385153506359091395654371778875047818719902272012368483656334557070626824733964661201977583569286784952148524271101661824822024650312857575226480762372391926608838866830331939469347728479646718459605242759190285466108529855423740384459243940779985415318434720160957402894165266930912915071795417685741333427136205764177589224356459638321527713763793105203212619038572019824195271503405485707215098524603927792243964740633254743496034198923995892142258315262116921190425914156000012434573143122053039346604981247363840663495846115619620545696332847155040397006795295026676270534754264647667069205496059989218697358354695720895179208257992256513438851019654697732102454275340321288079113190229472237044194666711817577710818750253514098456470609411551905946704854804694037346823447635408869095970997945115328968898783611347739486049396414266359554832282171983211006686983378609072982471469311249047264128459885114508608962065495471356980802895975653090461232830341371623180482242934874814388199553927723292780543127194234095763841681194856223921164605486909588828249545268497124544872300757913501049446875598804575976040957142825116487823826145745650591093383533918088326146852671162033499963946641498055974936833774754687021957913131637002145319543380494392631015289833129727187518110277129273228140895847428581182876018674628160031227428606831338078611352493247832459676108142131731193170158426195137744869629104710430419660310914260935049842215553702808696011111531761676697814548898920130188269486219944677758311567343902342112721318138395240702522136421333643685338649092234223535417317521919147996475090563264986199851150730628801124989434802015643387239862091807691990305203118886685006205712718417827254490424840925606542289467436888132713227608836008295268892672110785680856916966962317047647244542636757505179357342376894478689111143401591755999631615889355565128022288584230437181114950920373054643885764862579120869745195403606821230138523950364859758043515952147721391084148482537913664692330776623014172978195811941751238881967292574824603580498705130952358088506763916050038507744400856621323677071736330009417918912437390092206302670232460262874780055553165531640182491885963163522598767872583949506036114648530850531943626859788486958024182841809227131103476443894063571509915525929531775769223832778823476939708762561554292909020333962920537605278345462241667352829821682704804592672317642075458834616094017342584357772381868596861592716594671065384169890764640187987102851691482128216418111340853831855563520180401538997060286572269209300602520500810745261844019338637027318138552404078521895043560611169766065129082374289651938167943889876871540800416140611254765758434952038232642020689828405712403466436311398170903834206695509521738959145337855631416271970085126593510064344905465595429520133789863444520452819371183271042770791252558254111215187691778247332847990420208854918330485304340548140007194014695932260838349175155738145830035088583782594800690528649519425286352981082585092876655709146594091041089855976358232653394025797049390915303703932144935563193098600723453500627834682652372065709864960107276139696615825975975689686084599483770859012408293492864379273151919423035620790957729572138421659216483156305657589337010898137654217099299568000283827815221678289438809`6000.;

N[hr[1, 0, 1, -1, 1, 1], prec_:$MachinePrecision] = 0.001897750586682000830109631004854384529586073936020712609365285046156844198696973374430605144446717490299045002229523464815011472387905696212028026383527103467271636878932038125755174610253481236437544466808526964663579993116247343641326972917357904920667238773882683492120600937259802548607370373556499983609103044705876604680201330155312624525915419913158586206461134671588653843910389619329553694485174290220601257490044750169984449462540846679004838153690754314479324603673173947408344623697475063896585455516058978890436237008776095503976429967597171534833327452628638756486329926079584574912519387494874134132610383449417386212704424712659602415763108832248555976811027194807264357836915609092330353509583286449365682212114226841344813591996470727998269926825999678937897022651817267698370098691567280197460440725389854198417447433100390567163531783950017034511380617829812565077913348909864535106336504684562385145017522531118245908932665831218450887929185458259970280671302730799315110032345520204967630237853693651693116018154418432487603916495892866192614840718691531956814698217445487636824176610073543189972586671170706277043345340573891846697505082796498067938062036097216147183973237678430796438142920428452362019604437873786328006210653089660397457604016909903247797511906853231498784032743043446912594392660820852594327274409890609793849297988730892428533912472815518121971094980756981199853475864821082803467471378914141469217891398947351261121815217721733175353824610746336316752601503483394993337935017075319326632310788886475694021073928757103639877803300395486063031741900788310104702581515638384096747642091853687694524774157467455927275633864871063223012596769745358056852649074437096572058853912037667497337291287163028730321936580717655192904456194443275814915587238182806858178906805549990013951251764208149934313993449493783977899096820754045644626084297837667298057381144481549932248709551674127295694391288889967007059505362322231814112394073395658232376481643734052809164977390177285439725725096890743688503116084329811735578657632743991199673113722792800319330684914616169479439392012848649963683407887955022691778351839155703292090100116381483658525326760134785932345425359316246814890010202581255657808039818061458933107167752433061195414690419069017174444491198796660802518367262702911951952198977902509814814758099185345774585191011380261676111175505808415157670527107165580154756125487144605864619560741780543564414954270437948500900074136438957780456256935096089152325557173525005499622072608292148985321583280625145861244288766386641893319808417856401656286737895231811698809515999693019099790996417705953873362578781558611931132129566515044600871814717017316387588148364140765992103047279413560564864844430141308974587861855374524686056486534027458273295098132236214869358091205467210085040663038115115478856399391256104336073174065455323046445113133042239686698179623216870759393432084460893260448302015467818417824515221181600932926775191247065971759758398537055924562549212076980487580513303109347978781246268112553134330695281602912252982016922332253808081832643984597773965913507787283438304484255385969361880385033488756972897233760672957894552806439221704493152426256222536075231420768865682868945504467727168608134697541303861646464999704101533919334742788778586712495487840824615907780874361285630811683586673056042695165406040965713856598762987806795023798029333265664865488928961102156689612786888841356199333950850657962689534999055649548154397734184651465562909437499286976275791942605644535972075941287371820785810619587623022161738577304799723980125811688251932481052307135009555682129706652071364954236162962481644986519009266546128209298489159902849735888713124285043077717825228446245596883745407541951071726969387152056105257618581361801793342039980191156583808211974250219434119664485917691330460902196407836802517852807283323018965896898159026759839377931580376973826601015220533196123144018070430295703664222406163716038797200239642349703309830494545451646230558671865847141262864225115150862220789557166929218383736102195807535313635923789076545225049012139685681150684918569110999689831015194705651306268514895936192920616941407817134038175058691445972825869521849009797201108167492513557509797438020434925154874294986570779197567744981064995403921870419645424217714185422424497484793844629961196939864791622746710630096672580174726284320815366413391995633213276867998562941504365395323212223122072582620589334715240683471506181989331237138122116531059814070827040464989185681640137636299442349319729727886230668065992686634530910512815369833139235276434531391238916979229034151236997729907422103545070109337928306246979895333346447807506579027286328199907673658218033931125594521900615599249123468268755892216411723135257955260789850988382996608832140154846053573059730140456487432991602963428673809304740550586631561104248302119939758549976866459229691163546179975602726296191064297742277673894136422688011739872821024655121581116692484432055606622231741869869652536037585715698622758873341889807652293708604580798496035223791272920967590493418749430496126604205196916205368070838684204307886115747796405725948739869697111666111755543221983348694450756890430984384113371234485001865578366249289376965713923763644429481742717491272180011388519456693340945594518241405523481502728076312539419587339934040864960786114635440741024645536858432995097667771199229582559434533759969325393610904777386447985846759432427803794221322642823275531198664305058344531577611961418310227773495744264974844088600418639247285660279356340687216119743307803347508389336222760637542037712199904811720342477172915093220858961497548189854479838934642464796180750619852242385278286839395340737016643455503268710761731544523695114488199622519449050276757733996651425356573164848591230010115479580352432203492884359259868042237661488711882862876662878972204070498503786240416436487780185172242952197522309328119778838319725980404376840689194099964208003118360410497426136469218503336015687764`6000.;

N[hr[1, 0, 1, 0, 1, 1], prec_:$MachinePrecision] = 0.007497586654254674664574464065113473436294879293132321673931193927853204736858324746764094220332217808707318590609920891756508483812289641765541946354563200856787202946306293636471550523654890645993861925721519014119038666322897116905535632247270484488877110837635313302440517841791240145579889660880327895923036046919900301496799391152034048276599216259303194575998300185928305171506155406134006637248360644318062075211226605776450686724195900356030261238248016348874712695128865968845291640344081022269162716346219302635708164916311624148423642247829241532162145328195534871387841959747239637563322545767343029399712757905322624329363639234764536047488011919507650473772427867022526555781850342321439615874334495787737557847083178120997701290360606922906476389635674541589951228896655079872815154245803883559469950296752528326048413423342122508304000113865145803163524618031072603211026141655181781871477574081596580424237276287637481612636402080688255667823969374691004382885755506350052398085427576586202874286883245772088851081196190864481479546604851031593133829854056316297301112347891063029371313377439102340510645373922260104531316484333630234741498239919779304827455588577354473400403016242529348078690394313291525951554622278175142593706899572301072653561916646102358851281195370604129689902486706472112162415584546195674544076237904032354276525066508017933921924363133905059937261869178258133224719212148974161624276432154433512601061872268699052039549271285586502233169962332239650484125958182875880992325465942178947842563137589673571082841677489206173364779247253881610399204472686721561534196497452529526348334556444838688733972359825043395177060110989567593378447468393028472012875820095927865689599504347323965965589304676669969497332238434666223293480278524369781207165187390108586665207201421139567867040180854226357964907389738648513750626180714006023774341010736169070085873895444640419867282630070232952161123034612097250354400460039545489817428847016395607260782163997000844587320154921488891323641997068385288984560142403909733094798808808959784895505899390409949956973339385792535897089039813259482132494314423654926161053026693304786255311500054727251708261434945241892144236348912487897375381807791236780713945371240966135920001781317607357647360950979215912660821629577165593622292433168865302956816219651909101966744727919033115071389009552197391698601107691548286349396824757412308005965906267969782368347768603437475907649235349385946774868980940076216832735425807795157177290649062654546320791518301246656233916007199999475788256638236700258715443104396093474520535312091424881796044409088570759627162340125434838786388957521593535323774973644500429354392276673806665346934237031482358617029442373447030559045833106693678318091927640748660539051157606233990959820999314661342624845806987355646668102009891655205202258359306753683918274557643570972583383767607717467546296769696808968482564960502970042995220894688701567432633282477069406625600724364003460108604257481619093934017628603384277317982045642300964644444984667346714005134566879863430476628352552136618967074876129320910465670670093024747472019012966026078410669475656220336762163133431729666474983673280562368681217279658735503188149596236866472149988356873197471480364303175323399666630890592795608122142367678805255323179248765142416691197942995883530229841032387664716980526312072439493285673712367419116074405770424569412752353057893667954675279202771622305757874186788507926401285499736033960876998334838670728385456841326841801821845745276301394527751015546413120320465079833706612995845720772097115565819802026206283726630381915222875228455623756206524107383711534657911408571074130618710784839492442700829489441281780870171306753415349494119318247159435765011924652289500830059494080295030691712646529825107008112956208164230324003893495138691276379099283692484914120995065796412610707920040894821820821019315004643822842667034626647393472645312272456894113219700747858135379184346573048051967851711996095653565001072227827524992081448146301118539331181367127476382563326452390390756693470583882159567305118860477062368232981844982625188094869001494334404425107714836363037995553825246390402101389816400642594314167528921587657642032991574833935596504597456153361267137771697940025724580246076358351063343950978892936948480104256371119858397994638636451722177935367443556523263171216508413975538906983760542391647347217801763707143926611275217979801941582797939730242666071019036902085759017432592819146439208998706764484795337842784089423793553823291458686698903043376352554056153964420619131223922139279087277440330813431072531254131972391969682496568436968553195912577164042549207821942545040905768100502966762509603162449999828150384529336170216772898625607865517374785305330850352181108768767155990951641703047413651615948833374011123038452292899920649908583901992846911748128238821444141935728778243622739994953548768450847718456016449667959220545805805100885220101583000940105493500038112938945630419904440539512654323815386521086026411926604200200848776430129535926450193016497466283221654477675658430179608076295955208184480674136498894031178229045501078493552926399757332167046466975494687918720104252388701696287219337255024988678294881879777887543454138334219835372899108868639717962691779940059253662338381630289788961173219262605641184976136328748097209331934629140520052755712608495644530808592644030636119325943898287772723399449395278992619092856267040404616474558418724683512546772306914853025466435739268657012764751482399342473676021434672283647459914481108893217332074369568506294349320976982506617998456337131235004667441503331031719234924412848694068507007820358551074498819623531144062896417172740108539194953451063357350585966026236370103759432171254063374278946432105612812622088245560286983127186818173252770462611881209047061892488624490942438147849508089238398316532883065388457342626414593494627545154097336878934514884609403999279210725819496638689041170483262981431814839945271389711602448465463`6000.;

N[hr[1, 0, 1, 1, -1, 0], prec_:$MachinePrecision] = -0.021053093501330377453752199863815949234922650213512599422455293737306832478310160979224338474376540560770536520722587615175731819695353738443779549802607325905522663508391081570021641521587076467010946046484965725063838551994517551381989469556339651576058078417985538641921428094863502714371069797106300278984848813404569468807395151967906722445908765261390179021196390301348116541685573710192642404050596334791641277168367300630544899435200664315594661060555749322190292978387055320016783773883648997930299765065373262425153228120041833288334989756568708829419602823725199512222571629389039542429577733511862240407134772231390898931297840623474053718773343998672133367904896693146252059124584299811521518329582613169697154435758533623512858878152895455973489816368979342687648935408933697858441423281939513300391878648207031531705137225255165474655775305716464354981823429120878737632535571354886399477389630803084758134739148331709530549535351804988280297952449271932473634952868908872208007723805868093253251243183917181399052540449971407464869387872772505298864100681668709695846914738151628688082121263218581582939863350425770784314714317965557554553131032779945989195199433976337428425215560341180019569002495011829901220787204416655635255816262824183386501219322886196055139190795204566218712090180292690607484929074519731215496131903813545171418720254807677618918080458803506432161526281643494634554546837048826962617776168504132864845322353800435005393785808063533277661205531566491606542359304128867613300444888993086038379837599213405660699404376002969723431103416123244932218400731451813304821396705722491542548658965250757359912194811185646748813302779170759401379616600452691003189817968184419061295587687025222778176853412282063123648619397056334889408984583972903595613301817774441187651276328249870343216051729474307475169301140600870348318237563816008787205871915516427738350922706690319095362695130386029842360108120615110458103258627979131469889445717006539735228256752713685563729861517834201105105309725629612550263200096480656869039642481270152415531241600490767578414347041334340426801160174726123943925511147212099982577981205097944114350233078444006084412529744565070109345648592023232138325073012839753576956075742397550805372498836694529614750584516879699424258927541189785526362558112933561401804387168587188882129386871221198400776978668219274075616763151193881291421073637885130612582110381735968326292519359996649449983252231103142596032705141011308327321565689833736275117081816858498022214677254970932317718265233711340997172446428609791903238200239125271553642377690161615376193208019351415144629590198409574700926751466538042801987122856199704903454703240474825319756596091124494447661311748331646912131748887626490509707235461090147363753953419227394939909250353049950347776731619560301220440954437580235767574046371881401879450381847754748427274669826932396403815799190407500472150121386170955191452108733308638905690241536621326152501556237786515537221416421849899795097585006234045112650847668555871614152654431207669451936615188474554246479655273104334650075659055820357590049850962713952021554329274002260895526839219591846019782861349497538024122458806513698573951230325783137435840963627637221588592893338058511609350222613274276304792124055769194690197542010952085687447053386950019421543944249546744911006639501598099472036841306032114611814147937166452904501765845892839040143267990748935792772972394202277665985037074176462344029285400621313453766132370600836854491335914177231812847948283148908707835907686944193585521806337894743425533146558010338104254584752902584696527570638579632327783110165255268652791662992152030742075645987263617639494169189947550151907838891852405969832622255923621124258392965737889122597954208278949937458379187408306886486902936128250357333562774389960768421487997665930571833358361930972311405832857941473890980961058704085187576481305977388879584693650312860150219873054719715636259302883130236964406103547281909352896361577186572477115253254282747286598800197106833994429894914643961839297081281045058240679722418835897406040536745573209560545319252753765709694350687664930394102321420343674820954370346794258495415037845257298975635394190052989601211724357883901908638937104847517534242119371808675044237527684953946053219249192281528377826364508176792438853714721348414299866440630923552167563739884777219347794667790600031771505298263617164265774899424167704840376571309470126832055272214096311392027600367469409241361306004494285279422929796911086076312482893749781556773282745622027180954536467359501673832871046974234623865598490199548913587472699933718353269621475174006341786801041830088146595548623207610035034148015422791915542439494066339272551056794812292921279039833805291326125749739363686011069591781217238025895746844318891670566874526163352258885552282259227432264888391592258952508106079907449609329289169630787934433237924429243034565057044466139101715676719993432440628298400268426583480910474311831930884243978094121871265218945167874418749185077180764441355517123077118831982071379103935281518095801880951530840339469735764122538332470749233757605306474770169328310398994483106133590367067777851231360905174998217412363224853562105962728758352341548421721125834944589049744743193661804139437650070762319303791106441157825287684288898050597761011342175288961301879055604658576363391405383030940985471904562403830352239821210407089793910585715885508826886575554764224851554238877599530178168513969507554027348291297249756998834419236353618725082640728494098144383562678406324545061214283704823735418938635435140872043309938947400324480215043431728497892477933703445821777056099661525953276265460420369637057746533660989700696124200282330294054687165205740951697258067363728901570825883919408265422164445569038038109966629777139547979962064854138503825292852260575612258161466781458200601305744935437280722817039898844812529018441544375084055462341810572400410815535584057920070651884256978877490045857975876230014378957727591795`6000.;

N[hr[1, 0, 1, 1, -1, 1], prec_:$MachinePrecision] = 0.001754392697974423004092470947297278023328089767937205938899314435462910192804197384603181323118761044655991900352484562266591759731491686812865521433822861443174282251007228803891578721099911100198007184870369471707523833424440633686918042950915143922298464268984885587953391952619132009131096231706820629463597190091995093346631590156830347358095642653547764486172737908999382062241228968247318956693278802056506020974864795861809908855637974737933827569326390150696952538781334901421173114334970269064404625747935678711001834891388462602426700248574970984856107375321038928836999682389331465062161046551362594794082480371343095148901093204113479514031288148010916013647112698166860158128001894854203446619955218249952110438859431461308546272722564965923238393218526709113966966782224200711469988950603236366683291682481979355171544333116208666015874627496739594902242014104702023139274555225795344554217256486957924454826241337953079683390278995420829693658122377437736326745838504635273182714889759017511782911598424463861961710665629019554984784581584619645889502326901605302257432335560748850009849021028229363792066898538283277186016360320390435168332436076901001368073873892344728205903249619244846565808065972811776920603339724463951471088512728589145225896406676261225340075118863666758055760335696201817346044586497276319298880629697732830024038177145910809458386179736081568298589330209075195307917598255570755657243710375200780382929622980369251781289255342225598561963306646186548245216415923363181823296548910619555475724927492391065561143524995980566084312961241528637982387010902867212758692545533584948003644301725884500257199201316652593690891686312061230581106043222708533352808809279027275731997346143930983793348620432232121666143054196059177269167085453982749671597760018061736059456669652776092858242976028614360925157149898272391195555602246708482134762404606920256762497094847274709937618347607947360187459470820262602302928602439461652964473748739500415327528595940398828420422759683011968921952678574986208648152800696558471705954292167973922323729755383450007592513890300559989635800678374666988191735459767156124885285073961175093558479964150847364758093500648406963167993894146813305185070542453439846077066809083506853332744835116939280440974872845660831465135408105618958903612888330974303495833846381802194550615206729860338694290141064587499290042558364804039875083182837739832629724967327475688486613553646202914580472671944614077940806607715962901987974872219949985144916582837434994127176033660644950133114030702881275785274416429166971511146664999632559272498580315405407854482255791416144939025041527075658463839367205263787751285328588390198161233880501688585959936288269970334845669003053881545234594911080816695032495072459058157669627921730716469766988829237031998243557817767155551021218877818962502717333200448319208938177790066616028914004488637752518723109720673681140733361514133116011599391364246609257078769872369991584197076734141227296840693909908051781841313208809575107235999166718369813930704492745312886602462778135713482272726032314085419373296989005936419902484310093285538315585977984398357102963273587949297012036972169038321506806454811978534077229665075884364096389766939000462544212270236184630458544215871097312008218137208905801916175924680354464810185698385658388406670738927321409324042679702780615576417042731686978195204085986371279639936870925381351956219051996646238872475175157018042362971591980136023726818959032465003391734946673461223685798271375687800495041521969150878143598295089899097191635959282780429279006003107785575651245408121312805593210086160945558438158345973268212836003546793826332756388225648920888206590950894034497842563652560761591519090373529256124967472602036224282330200373724616957115112141129747309350709642678773886964971619298807169951510911799889235976092363899687350640861634079113386384073677692893844809197127937077732169453347916064604140132643919493027957461102857964228245208429687439274468398172265877528431671998974066868193651232163392754095609324578995633096023880735119482047071084598102817742005439981500906323506433645505813710855955232390379672075546113293978781268740610739421593841537950187623854277406645016470477704173205746764267333332403565602231707285862648257833293793399830574906690106624707127016082385771571541007052329861145849338077955080121480997624106473316858972103791636570337326889319800089609399800384587994856413197863419117393207262198020376205386349393950611253354696671336286960668912383175443241906400200408673234487360680775632363718188217749554729992104666938003462674585103474121786426812180557556402631055746977556788508188913189970483127651124827964138491271974630436441414595505581005828874638905874571586635605670281555947090018328576922395707159744842629222375480470228982882053082670429707059423242162921177697037180725375563545087842901193511294702787241796472802161636353086816688763525311374912461663350518765566457386817183049974136775287627150500677009956529521129679699504273097512241856955506805757105853958309237060264822919199573308286135294306469868898547938286535600826680703165600524348187656860875844177217157984081486728153253699752171436493673805549081668724742516073566570826794178382083403866010981317259497013599617343747862900211147529150949874313235261404443996594336267653584292585268514433985396466651770702113483615336275321728110690413501198183756402317242088842529957296300784345795318338179187867590872735995989584536378526356414683300605152997259600157242083006792345901179142930068342515383306416761178118272740639412076748843180999037845548992632231223721970798248782122474487419647865027042305407276256446752415571852001285680089821791401781578209278485064197148980382191009810034877639807190503257893143196069714983356007466623667601662614881446051858093082319598647785146392375617064396676538145337301833727302807838006572021488167490020664821420075902534047350504727533045081261406202286365440648292267775473325577398458133391932900766189242556977`6000.;

N[hr[1, 0, 1, 1, 0, 1], prec_:$MachinePrecision] = 0.01556979463563720281444758948998304410151306940452969000110938694277724663973837894809681978450305492525433340850548480859973166430996251603684240651286454851852770989050894859721725557141910442775681124469784786378882362940877179139094897616637605513620201678638512360246671645846644204734299124904462885178541233260005711024151279079125014961190326991423427797197051424774096708911009533239269211113724814389517302068923375870999678790379710611434920253733697016212795825999717061780015434691890767566678286878712479033763823071056279602321370976574687468304607683936856796306043974240405801678228906295049117475129461691890927029752563421360365946582473328993497760530560125489712857392638114276168831684033244304008533823979959812828183032512211359022790666328803676257624808365559132373115629823032639033514470994351450684060853668998297370318220132134278715559548535983729890823054804965125537450460672848423069610478972845384553571258409443884992683881225047331180381676691599834030856258461952150241246310173466386213293783128745998388401105664509598228701064433459173489570886868020606094727688078163023693475499756223135965832104850999354351256271566437988472332966386536668892271001501573022416203793306388969309342680312086269688302732116539782630875604001600870561527845909393945913337172602569730032766008181640803827365285967564648806449842070507401067549519257161798033493072619322753208401794846754167878230017129250002820492960071166640390655996879315231768886798887015018714271466574853876750805169430523455193837160300979508666506893936724273133275278010430409486582967887627761989289346191250474138352912190881147470454598433928097044691189413476758355456448565090622649992570984677629989250745250851867535812228322252730809740647676754422203103039678029663354412355122199102967613534248479951166693007359378051048667395012233089820811339303680350561750945544604404184190977686598668974846811483739953226634420272205241828113244441779326588865116911326548226002837338686757602291174698513093434416660122342484357465145336984604676289999420290524337985085573837348992695780021014966021927771349229874667972915409475839157058296550040849350347126670711440487397566700323936710390755501781887293292017631230247749784181862956179971271300677733120695254632176949550154964025213387246444523694755355023722313478284886260642500642479925199871272852639263831133386742373540040080954512915610853222815053553996868660708328628737730682935547239427300746573476088647927313489313400220241794656506775782333091282333115891781705710240779849299178511815568391049824295316201908853226590348040264207654509975018266686808444884117192502545238099262822216865777897526583988601237828476710223351244001671297303252949469391755742064891438492200455769294199676954675267435128615561278580685933465029720244048750140681453172793065026724397984955702246035734444097528505183148327174098410635705290628565852751344495410093940406937557990977155257621452365366085339715823902028240222221062829471534714353979353121179839999107612943166082129680157546205151116388031143009970417378933222474998487647385532486455010811173395750305158955381175109209956377479728289484684110893603763032924109421122170133932575683529582370292771746378048258167443474005631363438788345696619402025072211337084693840544212177565724414026224326520335859435732750792032077822609953612351401365394979985176471424615828264366631642743293072680455150945695083128678947430539536835026618462325097687334338566901369672139251340545831618246183003107980617775648515247051103155689917011547789462530125739831399325419066137121292654904534306253627565119912317864875070542578202719611243078475987909935861372134574949694292943410927718305379138501745052692549939482775519354957044666354444189809417978567860696043886005189293287624465344268903065580008055258332707012087346572419527343436121454297270652422921202321973338678294820220868135363908602432029454010351918670739123853556560744086659080355539142322565763074748689024367006746287079474322408466389570417595396770594876409633814223122711503306358747203364071606981974580540962298620908790772591415098128228990243015045894112691050958790948041749933913405007282621316776703799972060833633961457015629813451411774028847865426079353565135544603508756892385260649044883006671941442919236428383143864388635940546990559139966101422228603661565997304350691750930375559798578862626725120413541555137520867405231651930671104782087853193933473138007019557246215192173077188015485428620190893510535440425082730267539598217563761755222426932999875689881083587779414418166228051921848059729869322970787329697798589391280176798384866471937880516961187043677030462458051880035872697844391646217587334317359858329965519355442688828991516369437500850983441608283253266549967667254259604020912538259152188760038239632412021133149956242653874155458624293702404855297859317628492287369813733015175189837912149554185437760591735213209433927178509344215312827100254979776367198750611581501002351527899290231079968395487896520676181216028787295781469673193938437171927715260649913977744561794265913477274388483715182132609562582585563257084810744838500879196084824216515829273825005883032511820532995452990602118587628598037807491762803369676833824218463510982093391502401578122114159394256227763696919689072104757584521777903977770258963660966235153220986211428597756071695500299454976694160016735503991852350574054021166151152525408379667560327693399816785611846452428883711798329344446045155420711657752218099914822277753192712888477971358524821587434885305765884857038342079474501379556478786891584646270853601528237539851689008742807979232740201473904543114534215668045811656563803980940922889369958252399307229755692607393272650403952137280917506781577327460504321095678764954460678252856571635383919854740784300854148891328597318588366945447525710420387514271365422255320908205084314626389029034283296538336470536131376452858331079727944098228979615073658011259734899454441331679554817706526213194660363866097977305713427719`6000.;

N[hr[1, 0, 1, 1, 1, -1], prec_:$MachinePrecision] = 0.001433560689210943862570006689805957226896980985469688076333843817570749783928155279680961622871933872401973054533635098714482340318359932902246804209164952951437916130256926029648344541567535433530894149144053044830135901632191128549757426504996032628060470104321014471184728696020442272835101544944167777788298963449158536852619948596969898037238217809353872698263366004006573601058202378691439444541270255549065725897006407557697578763857377360250484166466989443148349155050774414924058503717508659952470547940028150442434595659865729361341082861808864826227955384968148192247465826446796061118074452328630549110400473634059476085273570648404422834147882793119310391840398850395867672347895807316866139989803801307881242761904940810606656405133289280870481568597685288079672627297545700141479332347485383287475105803077403319359602944262661559792644977411293272711857984245166731223517010334496823896419517281400287303881750141259280789645869722165057801026032840142369146969853066001605183829117508660763411810053305350013438459572390360018247177220654134126681764281104221497964400676946486890476712923323461932564829601260519664653145075618589373638558642824822022101358682698425447653424250880495273298696331489551661603897043580288753568575024824116599514933625594456140246917570887593598470339462852633710416267924241638830907921758665195495939694817388252655800893951046353751880733551120572582193682116263993260961209031466313662555189817666130246374773060542590321351708656800096811734827769177967052861012033966542762490775786495181189284276004204883825572198115754229663505563482048162297326406918385249810988680955601723568329053800527931117993241953495687054640191129561174342160360037879782550403644962685284708370618378147221049694048977257701630856537669636179961757307526042674693718343763936547199233185347059947626511268051264228899224177397777775967869882724983637314571107404079211940842353971261465580043668932173437694643160734870690120928000588733173940887910143097816673911707510522259835214412666155914553126007879514521937548971238110548017666514202315725716992994394065579401066349731579576080983592644689716131963023399541098342101549275394386892089333580449349830260710992430915091276638308154934757553260431378787840448006695122729313942321716049198852507720881335176475908719158709663995598243780783250123056314639678536934312594994050209887747306821869441042564698027011128325719842041196889919660813218120825846202385021719368933948336731843733826380384169959598891998135706637655815412189499846423930462024900883303405903367235294745591511250931303103460091087578381541212793483353482736543139394806769263048578883263967038645383958021860333032308546002001831684641447764110401768752690706273149018223182124219639707690409802737111433125356973836109478362040640623652354146320053503672821928847636128454364917660289372926195158556754853913022771947256827914724141922343838788670107923481633216703973283935054483329086593527208537376873869790548113954234360541132564758401008230911948442343554883268461025791406098720585020219114185915090939841225619469951279401058891884927515724369994239273607002388755264831308137985176363545780762464459463770499713151551470032936919294317586314376431216276741154720529755931453090297922285105762689169266100059271814967246717317884234714553480237776490096916523273095810965872380206122179269340536504963601117322833053770759686774805616746336710481019723545595993024920196188469456995878477310829586843794278335513584877375447582060664915474188603134211830209762811341996780691773903494122971171114498101504792622177290340002923878060327646264562581545866705883004361237411020691040862248054502027158419142435577987294989148532400537007004605549576866188702237481820344940839533212010741663434726715681007980783707244586791364614185674337194548902164005289154807360479657012206842519428097741762347904233083964336468520023733554961655819736357426573157093664076866602696803637058374170767928856692370605684697702267693832975548815158770193978731695352942645050542016004196742967950600607428542144553289626951279308493526564469404673502636454812931412544138875509817336302446713820459162326496765421163953291357708858105052601480751226244778932333485553981627764283275786596404856503058940301922679101864904851018380033144388260708438364833153723582076284579968828597505122930275942316265587444505649666441233798744065589907202465002746674860105987507364875916694351646009741745655227124488937223362730494325053843941532427636912076570394804599028340037677650104826147781339748411966734913577022995796795078036605467974547347527059906759337734513852220763668683418731796420810341643832532402704611303923864659326149822948889749636248276930114019900353642732276279709701019215919461933762644622577752003053731609425896232677933940162886017243857923661020967702925801184957378059485616985611419527692783618524236644571712917558491585494798506350665689710823114977461894379996102178075351890812972885800469585113067130427100102656288866739168609525324781214155635337026935867911147614665349804266557177941111583058187314380401024357365214137455483033772250422486381085583756458798843395254025924640939147203983168665173339727480340695085891027324030735189320869894733847755297565557457269183107328230812610303927597945592070312660307087380773173172340846513847130140578238075749616933101453506983801259552876812061874483930464080039236570511418093483203121373253200942380924881853222394341223516866831821209322146282012868232433417216552801876086902910437650978990784622984202847766019243277659781730878180670716093408242545581475293485048935536150956992494240628490825905218392671098326350786427410086065697178756261167244914228649952181603610210146723831715771825466433986612800361513179887722297231804569220127712620355007930740271349735592071446339430895183224660252928835693957615894786577009351097067282158701349917284921975683247525016568698383504117935387167899251877697939221003925147964746658617596343429430942675211081873499920623890764455992206807`6000.;

N[hr[1, 0, 1, 1, 1, 0], prec_:$MachinePrecision] = -0.03051121717580878350967823388496503597372401635483689255549575467158259197053047324678009894120742477577010620814370532123378470595063193840028073315569478552746073575523919456592268082754673111213257887356618457499492205941653283020266548876344810479613410733796069340304431203552358758080841083085968368676586104146396485187127224439952219745456335908589320275296747629446712268293137105318013746307628330395621000286545666762863982088976633007124808318609246044254598397011378738527644884951236480803959372165487335769609758714002423049811993022319527590351626505485707361912199022219022647111714838756388460835928363344294057469984214034944689323868757604643077521945689428097412150396582703571055910751164921255831034559912671478957347502452660870670634051583346015620829411204746782991605899349906882601814574691715150291645981911801137735448755077104855400547504896241168930090232789668144268130552785294322913899212106423090911878201810798133406770036768896241283979917985842949531143783672254777779470672665384537993022250598937997511156762664162278231171161160518717770838150806184895494000058662332041136223841005957691449414954311438150082559047640337459395734721830343450943947246720314677052200921040983374994261110849667098697789140933726948496809703947167851303953955461016329593093169374150272733631901184887921738970030016907912694657160881039755433357934529172669121801887551979283504126726501339684757676305724560359204485936833149782782908498825269722447574540933431455732937298165613495851924128737251784810099613015509317045664362821030891984535923173022268339483056560936164079010043696499235872336603059293355979143414950965209689949436294560934659210194235266393732167435146154573125423277530909363613090261885916444636222455047407574541840707229637147462818103533658364273408071603593352343102973601547428062698419978808508015731776306028575345737009454206218548972135360468347316907587858953932683412750474198909116954019976241053972743336682849372576670218481575469265796751290427605214000806930786837523986376811010826668301886421734961349144602637807498634817051690757812431151884209879997024019586857098487213522101295365896957242110592375680928754678561999965977996376273661842783599099225244124334408618887458720756253191655843568829868314033959083429570792790495618869389386421755028629659033029742703489954286691222371988298045558411723430532568546549439586132050071347233722013434765567064858188028995582088834467791272497583109895136589550665170452922294327506224691016830401251430191914123384747762759988840836121516854599043303288141499586471619055881288688636116870930917466600327508329831281951133011785164750253026776960982186575053577798237043481126925184046066226272408837221496391792775987502065825718125086992363758838692497479367366679597604919563336939947689472885728655271050829623036123248966446310131212262717626088636119184205214456234098539117354661684752385972077226742813151600806653196467755576409011054905041733337094166716467530027281694499115774662639881299245987078720348228718599150250282058819183729973861378827515001730681293590622106734322701896567518302862801861883986010456421359279518698810589337326136851230503933212212512366564993625071664298139713428812787471913229979782125504200518588577511768230693949415981865155131210949646278402887084656117914635700308067527562474414434924911223207696242045213089942242346859088532622637367161180936593708137364396301367418902750064786566656462711451808461478036869994016149136440072245436291562305209321767053965214860239392511904589322919824940623696961472328316325301755562492279456512699870607536986813922987868983672542133746329829105149264942738860773826405221709670911298088376849473961551727250381469176416534141960016550338522304866083656177198038418852450948093446502953772188474925788022858191181408571393011249140223827378659720090548240501036426490814426326663946052060069103797677064512037108595970354996632799058855088121575605911888622587878028943213570071702562788809279397154578599099540924899020838852958685703504585619343778719570364015924321630982363550044343902044584756520318172013118436767298102797581115382134470459607245028665968329928826029850896361573734451784868389183128549761508016873815667389002716232066843069616598743661879391595665868889439566931349993835880897228894522047057200837027307809828803166871321919457341092697128691599613352636353059369522870129819320735343030376522700618444345612603207834500005415249302561214636335467148489586139005836292293544527110266198921071097488000405741370709784037556203981014009376574555281207510663059248240993205139695226534754089386192936335986203661560325320861265338898198903927797509970542836214323842511275045847500272929972399391180544560306339164953316555545952803167610442821237342313693031506228624858289650936463065576888814901978843167846582371397239953305766615792943410807084118377176997251490689681178376387136452509791965209012635738055951253621216068485941471065753041268199203894906801008170064478392456555756937574187222903076460775972087662768276736842118262542653604608062833371693906471409255985602331891331156654611280801543665386808449262063104008309457042008135805303098004260052684563638774586217660886778981828802807183726257139482399750252947955827832208443269346370208122410632112910584724266557812731483758257995611093623367452232775970842692389651190270993364224826989151861047434283736479836569895788893258400842844448841628789564313070446562883691192002102124479852631220734476848024945397544551500386024365474777221514928615651650146424849660023140724981891712884544382418109851292886685883209370433363434027815959966802865758135652056197236180525492951640756076559403678948240692330216058380972337044806587500569577780023868373283428315556853774495983717181432361539438223459802903771214177800548690780397303311834019156892919841287321905090131490772331609457116421821212564875064391730183221578243543804511001681952732745763220560895501544467556594729740689505520099839967332355248407305668826599423229025`6000.;

N[hr[1, 1, -1, -1, 1, 0], prec_:$MachinePrecision] = -0.016217867068688405632811910726083335102998887834422084743417025448537516732021439610277845598863447278921388287739056629868516186775893405294535010130727540133419573928869689179566629340515316849825068845031871338692411304464576692115927346680174952641286656508601920487767947937987906668996861051870253659469256678642313841371964572621944880543665517979389692300669978151890994039463140213082861826760374747185127342544188526612994169359904631547788975385693880869329243823219239360025042936882218745531074989458317306874165039576936027097773327548814477606634323863380292991784248129088753295490525267710950673853487028356480034030566451862568470312419543148806055642357845438709889635111802396025617273170253348275707473392789747684987844446821550401312618551727631301268089088725869551508436483316548554618770601886514249415547477699814529265924939925942072893743648836751890301809544246277132828851372787308129524229542765120878786262368768995601421854497418386458387229664820978026758916169418922924363496909848242754087612285434529777215270014365709520075658490881477916799195522450997629989111204664012962869587152937963145702416429242974311109730843590375381239965998617762736958496816365684076188933488379192471568076026138727864759295081243687322694688472308283138380911778747395205464344019277791256715503825843027297846941084040036233473381216166488144627571419009135975796800128102437487408651742308577369709326298473796076007098878447555583449689252668551400893160343173613283484485364081078064780963641915278197450756729655155109135161728813807368076268357720177069768465069269832246988413491693052520906086787695155484223851416846710892856836896394219645827209100820162518703462198431927085352498103038932760307782214477191127933065400348152866732417657695911243778348365808684253104228799518209703793223105911632473881312087325278969958100240759090698545751189856629513253896660409662131687272975998104085046087971195873570357585768186805586150842127379540856003079583786371905009937678511412582611983366622108978105116634605644010034923197084168801049766642180956285383157874556789740188047312775601216163716070430312464373907976032667650798178748797094660593045092906959877755520494887978213317816041893365272301832300612999215789218184592882057415105251491139168261773876238803558828619700045967914798519833692887155949130622105124856817493579873360266812914370087887706813323818671015640006872388969961135224188140682097357663447861259475031222452724604329694229539169153292443919089457557950529069732187596309686394326185900759977724478820086626924767683220207642765407818178213850068131677113738595445728507698374571111270511796209061777060809689487510398095649027497728625915873673673022330033758262058476034385721773778066783391306266829386707251692893086489258669189179793921332190774291250081959889775056604586237149002066377693062649250736901064829779584130257856431452708301664545740388690240709845667277123146735994959671835861781779660903049929822792569134744424964106259515580633706615491985235681467159421014485617759504501783821158916020061632928647030666167107692629706436642378172034687260011612605578616197304173544949384323199373949111771246211530568154239333825006615282263304464939045915331644272459168025009047327972665694410409034033228553751697635122400196122703737744940412716078089359673172419887527506547964613477656642926598497589720849102380730586430915712022812249822757587547737152834815378602851569360009740215643356623487868191884172362450828107284629003187168560376693045737316130436876547716250723531348298143567397474659022928869772904163364113225365447555425240324206519217656488805253523578595577548603256083553131271509722385476975315358400099970655346372377321303535406633874980640374754204128694145044886027062041853355163071605314849650084333995394635676004805234356715231177694164590842980246149898403339375566650012780238043767891974294244257465163539086041070253624334827062598215019132507418804819961817195532000822932895947950327456119176142188908274613730194120889666026995488646077599741685706468064329356327245449414191399534185489128913233230912951679169031072982982173686904170469239488776855991926893739816690974819300651269417319283443130934837741534423577486720283254332644721460945964700889633998066513589257457843836462269470513114877675147925057035665953370765333233055057238189631143015151359654740157846637748472843369729411221846212193320008094055480977861389615454636172269826261605902080633261539973891777655378050371546996445076836971794773145108596449910057097365936955354434287060242637066391840342230873721026982985496973328218197891176493606625139625940876929500970193231755056527692419096101732160871935075254302725782517504945012605728728675917564826538211893793687188557427417039676148612096131761324397104458185430237871080761236107811773628385797533054612571108043760702822139851609446780265949104230366699625164851856409248016518547320653571535660190546047186772084673855991721661391087413254769314926085823275725556208590862089641390961781728124728632483434856238996799149478552800300488896404833108381260391463547801297698183418066099006137527184650426946888924574292517727863766803722008435097834355499274672119341916050060682716878366986920007217990226069268056560921166378759416939906186532407651972991695772651047519570060937156731748118592449714656616549277428954505763630101518352761676090170554686225991362505874581695127870146839834062379072752417855234418844654117248433546805999876537031712818303182914031168573145013397316277232421985997362144868231474116940048873846966793064461936647704535749047054220143771086703058938849540589027573413516670199633209111215045383591762121261777562423424118038891673200003542660000967074372792862475540983732518099355716020716009139309528591735868612837976535926400976667416329491416303513485287093618479009458226286840617808783596991092568128012465637628251193537470070854318908337378454214246355466525123024160377295209043024578235428954578163576891760578443573425425837135526898970035`6000.;

N[hr[1, 1, -1, -1, 1, 1], prec_:$MachinePrecision] = 0.000165648036571577174186103541756015278996535449303793421865430159227133454381303161017078819383865885058527951429978230650694117817008677291986050813676590216611783451732593921706273268859903072617744181703477064711746616804628679771737467646145315210027840911482690665592745165181075285118455857029178922549693402320732889336790970816880156484676969357490890781260901911816435848455312067360495388630476049036260854445351128840886190148884725861299823513882703633486371501737217980831304109907428698073696550214811690595144562804691098882609031776309864650153870439125836268894628045897010236183427133785136093919743506838514426263323124988714471727535983096045167786320453982442381758231993229360442742820827321520280010885696100209258255174878367763572243370930750484675663119234963442977476775059680210676432071061215862568647643803210486811374835498503910593660711410784363143089068417875421424084866612592370346082433882632322919505727648606670674274304239203910063890229674513457009162314661629838751958382473855164326670418221755793955139307472046461851165235319815002926765367065447091390697643552284902368519086767181081632701144556259132113329262438912151660664903827545401371752830581208209559124941334894134038151568840665710093774583988940698021215875774178957815681921774256575056800089086977469043591070508497656617306035954903455082254794562400277469964129944799744753494118863906006973397800953149196272658182856287262851788350459618633556706403722592892414648401332555454106867585819311539187114623063477891267097300361405722046687192293139999798430801281135713751317535468272820433398685089491645877125735905588589554534683380926958634999479636866407986613673488991290033928795511987493910671430743785100155847989102723397130161296042179517764963266333918016674243330538327425720575106923144803057893515145981331923267918405284943606630414612727576158469555739937184224172894303010204043667002629494461273601150867719813733321249594000665502316109362716576314520464712112652830392832028931971253891916809030149742880622062020004352196956005154444184921302033293269645409130633974514853261624982518129725468347538418254317642057578656102114541702046784874304096984330343980208991469134759272641048513618546234403125702710908084912059117387077923394630400438374327542264854352227171128572307620167365321915315384483628091280147899948333181996946409163900533309733865700859641877701386872127979465491952202387819996803660717711023986747370287555108065976318551527377967414422642880290293358172891786143230922584038970504830701401682880273702159956299253733459317000284673642472285583639081650436012170526613837935889856088355779387491292074780220114435570124866988934612651688450334215065246192008766031497802807506516597992280955238680047588941969548940046973717401586027220687203301391587412485556695886987774650732790878754060061988236669620691602152276272116858631967177052350583810248091065203985852139184161068595981598171550117442891498564272023352189734936847206288774656138237149401912191446845002771745333846761826464845825205067563235942759676634295140770832068325129508509946253287123699304798166284689169934213424430890879203400221534746981008494931327662345774006494924429376946455273689765002669501302671899891761176733044927695392278496836533372466005209358475952028729238636534777216818861475961322897311069336084093715215645502533789396780373326193243563921313363331720500243894361983099719291555108029020853605501510321304589040194625112808152835056233828444131211439865020509548745585285620764693500002035338300704272969027480310320785981781014556891813314830441540125121607888239565404664121233005770341094586029138990375593948047467475326909290421149926766009511816523014059124098257594166272256953982814839644168644825374593569528787273802141378123911441973362021051074115369932296329497710997265168683452889700422365209461317712679038951201755043673636476007348888501338574927924644112973508964336161492555086202417671215115524304566732347306610247225489466087029963540599845091798839735764380287608929419202826390045385889681629391654707245086086181222047499165081909660994787092456386615431086659283724866210427668941994463828824642004597633705538103290830024887784881286619592150718654599075260157549569675048959581096858069504280483458133417795915307932475035438088509450036416823504953626284127776273793854398700877003664494531639001089086608149198792829640484034117190597958047159877625366194061165077545426451712254772400385196084531894075073603100064154511730093293061476244548462412484705285660799183134536719775722334650959401677356536781790054946420683660922521997131839051315334515456020397707949429218495007865956858777522441902880267761321672548557102327775096112775304163470526806000506460978555303497333874613999071148553510007346253171639223758025853296903805040496304231259045627539459456475480392713291853213163640824836357370315389298653645866779627589522265636489464868596777839408091885146616212979475075443165144157113237336219921954099850806698284232898801854397005958953184304500422496739753085817572302075030277293010673840720043729463878346763980181328239546740422558766683340506918438509312186277660010622320262111093389437469312460857634992808018868483880392152971631458934231615236863543471841926739955399821178273041944822738757798131361027363574764061960925107930202029056162809099337713579525603449749601136789959429198097184001077621144650584533681329152457530902078088438458120277058918345090353042455462603248088776836684149403727881163574854253124022815690591955388450042045078013576609316997773558517235144429604199456351301120220060603177971449691191317940905497795973912507094286939083468926590397376139209416289630267234851351822388389417525508871652266926111943742641151151368035521554817112309565651558835620290177850728115448638460664729960409189362431409212991431582729958828428328703579413434966889141758944189333242148289008792647792737291930761535120727194733140604896299362127313849116371629360965075379270869474351911346123781766106933832`6000.;

N[hr[1, 1, -1, 0, 1, -1], prec_:$MachinePrecision] = 0.003509966299680185445182496875722623198820726416299796720788304646708840183944631954159081771820655190013023358174764744919267296285740447015498054311683512193714787749397100004211935931920362424634204268823669650859228223620078721034072302601614097079616394762203832251401431816290639565538469347870783537573896810114146740387986433442036752935120595208963336163049806491478698951964283053200727129412610659219591566216726778407648822717043184533940847104101659183039289970655430071077166800972011328834415093332719770218136008248669677899259170716615670776085642628965010682775808073261263721910801139006793229060727912941408503806282592660693211556435944726233611838128078636916813775213292784133050788654955690149532948499835052210851634643781141004467307420126960654686712000839451208722843067332384438102002850560710528220733932544128107310084851051722507003472467880066126596247244961903385902355127352809452324416091141487203854534100037177545652884186289828188402564372130568290635739180481140561586550779398354160931832969158273772441656081590703886113290382624748331092223987795802390980731263629457864727960476846247346247306140374025814181485716172037230073302654814808573474763312233973729257545433660451511798754902713190052324659514884559211493292963285810527157998679697572809580770942899867196398384578217496200715605782822484001899775910267098813951504959060588184679967595137424862890151139601633181742954575200380402478692635475196392384105858256754704849810397647317940990775209887803491009165073594566683501798659729471486533652463559102656067999034974410014440734133308186519804418766487573951113401648330654762725910022414967548229743094912554356133801613465576548088670433750944767631228201313705694371292271064268556913989946315002570417311872065184419151327115447793152931662315760742227011059799796642774702850325634816025200749386121742244291333379911730522028259501237150488358688871814274621725353312526997408337111103789231964271586545274609704542641524322682365136714073306336472946622585772832069723562776791771205567451895600014490636841261159543281058934979951756899014928747539305293043845888342150143219185024149247927829682811043117211121248747512447156350411626797594898309378400565435566981262276361629426795184716579426821397718303521049688503073538364031035554556110800383406267782719165197084332490711052865765866022005865206294834682253388630130126508173003395822097763727419609211103820126253317986180859437837471702848238170788780634341985266025842576651933389060341684736786073283519904918602698834487091661126602139180147306916622044948866172959415774548950449828337619389670884482830014077062784961234454288589878445123959270645244800864474864141994892020799834040178667258687912009987775992197711296962941644546474750432341280634443385529090055434859802396646157208483751915541284737032549811885310622416123036051181523285187942873700017083627397322992379168087921384722419564793189676751488342683638323162799982530613306777323400774742866704312735082927149818166980300440544622922182942387443462401794332417468442632531836005343304320285028239068435228526600845686385823432087911854547756018298514746925444753570051810817686320072425046018564087207292020287155157142342171057317096275340781107283904978328711800749352322171398941365354139181027771279140617098368356454229363976905521493105805495954629136312913258859510032574534348829251811744841377518561857535255564385221015702862454885858532825413187990771700875110027453667615857031235517500696497993360333982017529744779432401709029879222246348988695399561999171222223729010640512817245521469140583219516634333386080795160005133748559846639857065250752366173086777745775067435917779002224397526387194502453938754848401953548868509166937372477307758796667196859738592060285333301596746200764123774560863433417950631336075791280873840529018285545479676070373299511333813230577018773257903739195586467553248054172867221236939192159132244449085553009760228363602077840441744353675642737102130943656829640951414806005529248633254827789338724383652892612374877835530061283387043845853221980992874345482358000374141068158097128483772224473253160421690695397946340706689397311918379531230755135275174368268543771634235990561564256994396912315145043651775956423930552886156758878847418001880618838878053112836948435795655612086049597802028473916604393242567683512940876074237083670342099477235936921575917993069008648833775925462597798927357420807058659735641315357582752649250977034058711541667478941736911431176814035010954628180471224852599639627680674195983785841858290101973344569214870835918890955186754170313053793532051809844662310515816103418149229377235269849485925944445914998166740140970563262603813213293078884695582604242692516543602582995933002136921131474061547427388467881587551497728693584366615042142286996439432877476514074681012295768090008009255569346388270639650479705135921226948646403312476608552878770982917930538053954570810714696410466614835516584018572763536494819418042739170156991007280963459974597048264815917998538403300065747148758375807376237582442335411295407479758939489038584829556100963452209690372658342080868254886447262261711420973965343815565869919799028189828360806010945201521339195928112059865524922348201214075466483077594984286515037623963290185748300762581949236125302785134128468016798236448717183146468557078876326504947918199726508695244468680387687518575452146067890679496384389640027982975072741768466046253868410573781832207310002103325678430120822988727133527420473570493715920631505147596012566409168616031461426547865773087087345232375445447282431894077985144211390924838336495601732674644991557199272440519579753923285582613009233166302588264390593459323552777147472967851634292796299285409583105082595858541153558316113177498772440111341936391451824666456422701048096426065348600510993406758461968207944589889316799730107146231718080795597863451367413975801568476741931610976072046426408517340602625123869941416696860365555913135711534229782249918030405682131196446811438`6000.;

N[hr[1, 1, -1, 1, -1, 0], prec_:$MachinePrecision] = -0.01921296372474706792050717876257532835800774256922066712500547436095621540061821134608690482160252956787571495628508134641182071172485823301867023362357268280398961787368916871535187996387295918556359433613637845460932573244132741980708123077841918023971911813016418483522050408298286204156297341527511863569844822352071546079182249192378514007945748776717323326595481272969591257585041121688585207891112912247537103947298240719483824851540306166717220041098250508435022017023477354785820369339910815084212640323202955934854689106891269604150040133342216678861076898983506338934795809308404819163568833058355357285859636238123092800309110256619484381692875914961466978796299145282975381834081783478994786223028706658693631485288664836824797702070640357505400144938315436875541921969034245272757848097898389323091626235265402491459266472710251958815579441953968916912191813247515656682976691607550527853848477490153433645999452564314344724339396481841888641706062148946708407785305531010847848297623506509456875744333659061513382407913072662127093350893172075735926022259399738438717554779947274913748063348045091999223869073251730511703906018900677974497175034284765754419251225912525974191016571252096540139562945127184802206176789074835101193834894065316157935566130391290592005259372752025170487103985933888688687942964331599341654095467209316650606699437897550414558715805994736319322583376908672129641701594879471271367934926532630222390429063113423860378414890126715203312046413165599886766207561794302578627612109759787525586173853044884264850953649510011722912870412817465914631213338877538163079934948379913383220637912950155607281649170897267723044079538709302153688919000475498244593176105239904070190328457076815741992626064464843123033422007257729823978558682790485030275342068716569866179644243147478443613721776165361693327801225793705367743534496206464648052743861221872623510027105569729040834598065993225869948681596173391213444868151042980713606159158809465499751065309915276119727040703140125509072780297210791647001355043054766401317663141532988261657724648069377857084161605384553201760979531565586319512361433199772940604569178845411504585924094564800891401835879808123425517266384553186938793555837181856522261909710483526427244327277691739163995774236480070866497857955423698931843845406410842962166566419633385012435584061620624677161389934847780336391307829251631846782015124153237059706697894897171547257496792895926870035360557859132065025016925684592723695517057304372940143226320382355512910393463665735872527554424518789610856877688533592224507696347337954505325286633756506959967664191282007743019079672892355255028390029828679909498717068494032016910606296245564813111200380076154322175648220304760716066303545949176089974758286294823265952675455040397065392935503314514297645992208596011185790317781128132058505432846666425449876192229608869298876688577881807993159627846753684610310881235775898108983968592080214256527889823614935602457764336809335009243031504639662245159113318364102687143249869637710905937604315166413738224389573525096641605269337206599713717341842976749215644700528053839221063228698098119394085445762835216397011413414673853592543559749075400297445063076985764149914958086055550434591342331548202092963633288847354170850611208180830621393170764329311622815904136812610863199118854674882507858038878768727372912090004591834963090129656460919559196164505572102606330010543269984463298619786732457344046891642363706471620447334747036046248225568518744069184173233250925200572803092386142239120633405324216802233710312054148311836220345669824246162989637477526192012751032727251790624675390302510682361088799807123000608221715769646402846275437873070090975983089774084965929373218433443714320063330528473361573110598670130300967618110687501470578927375512301480558445061852729848262607900095762640326472797807896869098931502503309143462312504137794259415964925201716491645332593517372949789636536580141034282906893188008273597324305753165613428509404658713752278400181323301849830193274039243338561280960574643550555290189891191528509845218390214424696146220907846166953875472442873409268511118168595762320355542052123694464225136874318048064612495724272223988117821346201886389352462141249938572378622959377702612416059103886930315646889101173629869433575660888525361738889991387430800117927289125264646102628432886788195088381525076739475242133077152702686568965225543963790562736047180261869208799078699085659755003818790695878346215790250870370278599273011516268094550525925716143098221975512081639411201046162242662398024996348526212785448673715351782715572740120170209699910702349998805362856384077815221715041068324016927758885884288054173332063319365152204955304961694557967108802513715660027252063455345239415968163873405455638823627341464128404842767595851648865537271514440275098687717399273178598216507152550160049230749569381990625763944731735282333338094061918423941951387330134950332670182601193226483258742966273512460008414486027138688329076151855568149989183235035930024905550647553511819313008763055485379779010998420050986507011849775072827117370409239101265858482327633495932916052530398220870348246835082077439340133157921444439027567438870086859301566382173990664381588370177186056911671122142419371461853639696367404584186880702988677506436472459901205372639726843028752087782397531364220659250065519705196374079052922875258421507692378303958010471440795987437515880317262468984469625710778305707891621439721751287329098728451503780381694918214971432850394709242405826043212722268952216749540999570745664782658803920472971766323680936076555007959606300414387531597865078606463773508915082578877495372555108695535147113463936975291798890401340364351068815387653496901067492808158940571532967891891546894159182352891570547138684367619129417377837480718301120368882095859517754118334460322032100039996096978772496832718585841711564864345813168819221235322194776162992144735841504422741961940797861530203095552004673084940203321297601317808801673008772277`6000.;

N[hr[1, 1, -1, 1, -1, 1], prec_:$MachinePrecision] = -0.000080212540500415382441814009023156616505910272928366538012681822323916159818784022707596267119667992074245784510894994145822030620353652917377083472494383902324966137943395069265405250054449677965834446665933801299148088643283889745293876145171074398828993491932258421233431172346813912838012034680916811430908829603805290762367863017228034788581300784321210403125853868322655700100854322178066736905945110791644826325019311332582689049212708649464728922546309511840099794134466621382395626883013404778708382884386695148740939561928256552551442461951833913984102974167777930869520949303647828762846053159068680598591494626977001042977406169477061998854513022790138691570032180754350879260668591295300891373240429233211637879052644797266180577234634550586803048997706119177618988450319841545408336884112178491102465772676740872169127334426615983663361478085466935816007554978317095360693341730348312456570581390488908311788508058952307784581211308569605312812873913646656843180581869360882019769245749301497550150929858016848054723582409186625137186963689652303516081340301241544149953660622900011132316528073371156916726702257658637927343315247763583839007339243173914900031503862704121927902572964091040891520468133842586351794104453713211878814124456198417452568445113951998570003496505425753822444760933416638597824678284875464043393703810664095881691828536150586728255474365970142980094175927446940252808488548983890353352507838943748361619716240830481687169036876344326144524384090114867932684798545637319537761245967844402225478678549218369595241694467667268146345387245133218224437033473151772509937426872040277484136098920962156488902802289246173404935984649027018259495874639013970874515525530110543252925174046107612277858864139753845006712948654680777639073565088672895926887355703610789718615577487505706182709694654050956412096226780084405682700963833248507899804615591867573559220661846060101863800672975984934290460625022776427899745892226571360532112905341817574605305694289627721299559160396221638585641251977011320943020679522902469028146603028972625083718188486367010723719653054425852307052527216406609427640342399219980632829914473031284097872950158837337291603091682173120535083853076352867135266497056595725610415824466577669219789218565260840911106119167281738221667917140716856642228035305788943522272852439146044588889143175948658518085098343765810566131759923105570963734480348931453466785181617121692898673371955424828334001907489436857538803811813277588259085812131471888578394185911759043248378494550062841398626577692949479303316724899701697583920349712981273773425336194869625862574947857941007406897490064055295648337318036925894085469015830701763931547413413528134071962262562208606140092226207534277824616998311043148465145732108642597921577712531702040321942938053028090311403064966152175688812550195453600916726458114321620867061876154098651866924936916785248446178984966129880583951387162696937589013365948755525730517335901126594920644806966130895227262725927806466819084648212830583389586933642056572805466990683596143716304977721573436940269909098372538634329348732280581785059761779129511351107894835929758816206025070947670711732530544106533480647720368896953675375090996167063693907477576039869267657013361488434748206069679133957338541618460845584145186045999264828425204027791817527622205504113607644104712570635740948596100841005276369860004054972004540009817083941350044379039632955605938662958058192181001471643875646615147687055164113968734394841889934743942948562179681027960463150375533788078678225535801507897034558822432850347925481160260609726638793716860224583232779956654963396772321972351956670027442815964564845954905821160542851943766613489022224727385092702714068567077980985232851923223666372457015821295794222298283017705575998993902656704892741736416469039729157210117168020846411729628726089589258328290711503159592824810542102670375871714784322052968832813178452689958071208680024884050205395661334115322534654472436001107498338047051118788439112654231419470550450755185548197091408628334166069061303664500008783119247290030309537616918284927670494139117204929370641135110626034581317185874521124546634284826217517571591685554400005954605709317557353078849304908305411770494874139877396655531824246807729783089764051964401918955435139010843319378746831998163786394979421227680592216311937398518399843893614499779365214592505338972331385487218871281165979024866726597210986787834714669932550752761264741823707986197458604332331292161013168238885887365939645650535536158066571123120601033243418996324937775257615180118961538914913924301003266655392047523157780413135010901725765278310476628459783378077762749485020888882371306061845271334248000685854291895998754026052638459712953182238596323949908773439589747920881389886769561580462608752111917813301007556287381300344836186351341889521465337263446232292077996008533824306363307895666204309632993809212853485668018034235741679168520124176241265278273679408952214472933218374336014561020856748865964544764788276832761335780170485115104743885565441713485775038542812917207012210595138504138339472838708327769438791630237437565252603334029792181797744928257723229728768452765781168032095047092197283378813425157667631568977225786121753974731293422681531521909784946681687414273125806559935203991978012861902376984616639906311009657262571938993736162723247565291699057312407099738302328072416495795542582526540294966912594648136627472538705546581631494599856617442451023732819005395293551244985258726226216003503112112621194408415913919769361526137043881446519737860320752010943905552232805289069702490657873784935855084236729637640294589308855427316743827287423315234132737408226863277578170130823498308701935079120613830656619521871008568036252071546034708582484568592138553853721339717115797638380747928010802318975279729980658576073873813456072953869227494410241274314652321057958010101993947549790652316627154416059898006310668724079658394707563166270331751453186773285292752332757899844113891247952787575761887`6000.;

N[hr[1, 1, -1, 1, 0, -1], prec_:$MachinePrecision] = 0.006808562441611534123389623685380282692178856028808079084675283866789888512164270055828985735746394445687306967106280892685947455690612296470851808665354601915451499668646035587706553107653558730770839866089439049695831070521976293280113060826288756376992598676346917443649296402590031200173928215281879857290729298360500362739741563252859422056009896276119822098831727456891266738015214419006915996546854744948022460631496889392461496521836963506017052491858699979490927690264799945522132254371595972614840971620465813000517416769149280965013971447500709820411162011766834340422828665848694249474148895707746598654904793165345491221673611375920979815385454386945689355083325591369481975397927678627694503805436172269809165775863469356786757698865113455029082533216718793065599107765530168553591444164700815601488969732243816465691798237058907608633353052865405102455857005080132716041642936599780421306674497487342034826917550589469075093776004333045858730471360319030074605768443429889683566796850787428797536451455782079216971511631659870714107888769549726364800278324781077457432716292458887346657902487193087313104909082985536680629480457832253028036667461652538847295822138857086269987664561238736398735880899805872632418728316841375862997702574791221626508624663691529780055251779821289438437012323161320066282954327614160942397463840730567175328560819361735413252550833667999053463827652287070672794422379329174367720426969855808018016548083069395953015178568359160788773450137436626737897413953486428266859069546554754253870112601306591779279844117215519361768530861327237946396077851114496440827143161780960090199022476518480709887982932807716778083573101110703944509208254553692464299024015038988585554959169577113311097811729048583680383395369828425558635097736537491693282460563104084210961394983456351971963639326155695961820955650416457559504335926260402517222726879464509596637862249862940960404426424713732720488107242643025072048329403409248003916054362833774764447048222703336872938013037618102603015920046405205122853688827808435512132766475065366550964480988614461409267367342391300354627100136214987060439386950340576638589754107616695578509856157337314914952110666956678845335700664199057567472724572091564778687840383462129608117919691931738041214842877211682549876097795299794509785404601410614292966834328285060228884099106153631633265091676666401629079308232014128104615798781681878878622697296286324078886487157649373363813183133195730585755648462015187587497856485920736778729506990161094900897522082527585283127993029799921283233698095815057281000852665892646766236842413902573541132286369510157202483838939727046477344621875256503143584336937894595654740320030248549879495341884388558842467131745308101312307874410803951349071677872350555279271411001508878694825516565568639663311860429486500769873408030955300399981621260247527355186560906789217161104424112765948561123594203269745696841858281348620931637102712612754608387761909327089127890306777093455308945093470048366885802351145122074629817247805557516959441736683706377500006934765317134775743339293569349100548662672927231966842156488986681717526280995186049481592807458705876354279845988194205149127774857974093950097212845159472522408769880656859650721606372012811351467375749049221883889035162301538372891212383555899839936682522358562878465427855288810597893661107016475872704876567041280678098317460838515769309618220746104455238970907428176843348667734703114181844849723484915033901652659937459107722761725993037600227432541297132381601588122431238567588950469128448712216606119268103753720274181692539354599225531687003222462979465664535954393280741168855015625216420285696629903659114606158115249981841526640423589321532190198325708877710211988083249641438070123220718462969713827642909802946656270488326212425105372323737051514274801285830478615391321648660534017662491785991292169995296802258826553139799572842786949237537655481799110963980123793322946474746181741050084871878213489397630201737090934839865483870270660312931262950543705003567482754744759239736071212331231184556914692800168105642019384699167170223802376572171260214080233090581329320386770533890909574170913523640076253241014668491279662813839643923589321773735915320638988037619912591332894094411732751659380178478247272526786444231824371925687363831934671208124195189719710576203620170121603821930628961787072620700777699447912101920194428898060587458399265252045018511063784419797307037888063125793208541165912692163848420131744761697041573980618915528193261822233723949902696344798077980727782592565501700080849849175532459257515173965405929485003325130039719911641018729843319762357295466180578578762377990349645855834009532153610616023043331519085795572194517947795781282244317925581871198656126225258130918879878245514582443311052831529669914334691384967988143377987443380508626604524912561470792717256013111420072322380276530934394655168817358817255083941006459804492551685763777606491926410986828929075650767581929806311489358601164131849040234232991453801571824778956256179751622788468444628807830681819988936921995768704839986622258864425678082783996498327557896563015071124894443022886674164571361725235266350175231640879201799883527352329429517946219932663162750484234345297886719716570517456087173123021725678844331395800074300354583670930303857679750955415302129521885391454455156060584367492605121062183021365157122391101024022720426494655573341535948076075012878878065256979601346327351392152702119801492036771868255406589161931158654236134343100275731545500853069496125652378568346462871540175347277464562134512390377482957499415177479051064692376845538385566743871888730098531497230312169287071946461199862757115022145200936385830043296368619191104734083641468591109063271121413766503714867118962175400901769459698913218426779866833272642126780010319997719065764014728854535921815648664750692823839258757619615194380996979195892020604487314864700649358534359091502580727074072684854276911198341513672816077153863102005097144896264743694390406559`6000.;

N[hr[1, 1, -1, 1, 0, 1], prec_:$MachinePrecision] = 0.006591798483674340895744121910932722652104649713446609693066088732946708712367559809447795210479066893852482247911687911825047861381692388649100067911400312556588192615923828374569884019197236683186106108579812364312549273943355083602128772417065944411140896520098419427224439421324997942266713221156075305296306566199463479464727259888758278780694114219695384768290050361264214501738519448557385102653826742219328896120860838046917154354237569055534627057440635736017653076016514488058320298256253401774035278351871752578118847378266558101328273574690165365282853205946102615892628501492749578219598074680872701528922759460206947851695538434792942932754217072922608473818418796124988387234761220829663571150092022761129555180777337429049748730978659911154469987782087916839638374785324883859419107294842264146357504614110015966557552276336304621948784434955656755523798118625590649307672423267648898346359835071116848221728459461282195261210905157853498316077117930418876328657416014747551592462478207359821865866151975550433477759382637333526182099147442927678587022396465060728410509998275792736829010719828126183618295876443282263921770161050436287591370193568434050377271518543691079278345166210144322555116678235935074156391595353283467431824361327475574203076205159784326656592498798485351977548592490643823453927664370569029023884081080590909382530929960312500006939203594027542377637730181993573801338468370367343017065010255313146574765445734897353958690366578039187721357036477084891813750820784919801096244256583602180748377710241501727471058356677295967854330987318923944918148974239303593359706405806487464408027766560841625028681087862581757309785411013527080050870706938434956558353220861585779505337007353585955908057578571968280809958104077703150081297226177166013886480535705786868622036727730170245748238733996332227920493133182264283293822357013846173264151282661379262167698082678109487493803589665157635257431786627622052889063116574486490508162823421875741684272112070762444566275360206471490684035898373189541675943630621690753162522405041603482113485708789938429618760705097026553990513301195788531914981314610109151398867716388842457470829502174406171904528586485880855195032045338741052076636947398297013327525486744198505081652999086400576987226034883132070096832334766606983560204698599547597305075346562124061089488777893438319804105084865201920884834233026645230986224968530936687430536190804696171436164228167431884665327875521574891768144879740976201968490792623646342115187365050697587790333768034990712844655725956125661490906869902601869146733012470139771973417098195371229744651928684438690593866719145787832083135009699461359930087135913965608180942606857639624793485147774315729296342648341556422238332329768379771182420648188358760869369599910670177689574815999962087774007244570007893770435345985487941251425318758283600418463862923236227871695408207247909077881062042221228204095409480016576631465210204731701228931616176264444197046519517530774973288149180881620606561777984860799146903289257996871247358518069655699988734174195134279088897042341426220212377250609967857710027177245238336101243464620060751235862855742150675731162651913744962788865101078013229493018237229654820395666219052172059692180373398104937503046404676841353836411228163459153600245889162645603428104928900699915052473412787096093748418120345702359427161787311864727969544681193748852319046645567817499021496277575953917453916885224420750695174530773698732445681558452397975995404440436790410028132469583064786836489708038712010221246662742429847140645964782573598869984519896183185144204291920832317148951538201237629188155852612452719573229731704078729514805327989517619920192485732756074416076689195193861598978139122357138100548584245084059761408630409449440071908725918867475102127203564105646220504355838916065529432091674442891731746016018866304500576546480296926482290466994299356747684263283167948698075408272586261137239358077911895119431762798189897331849453118779695468521165167503156162727557211224081503745052518201351872555223753745333236585501599915451068030660114583425048133288091748025264023325175826435362930102894916664018327133328724468096590375123888487086380630383828659686069121960685291315671036116063971582918255986464068854072181334460941011958874018309930553661117609781906185604630250181806366231803612368408131680277782698212175058748036734772423615616793879236336311421158292699992558604525341161376202161591848703839586503272005728526277176785181367065298265763645779300179925442245803425555828950718009107389466133168378324155050396554203503066859277717261227102846644398195012432879525286378660570537348470246778420674537286898631754751138275944340408604292739080980984837946106098034266142243356528645796163004410746603074846219602072729864250105479759140862919660199133913304910879326203634172939480917868836597531368549532964618576272768536695207508741124379259414133482220064972876457282553604635111757596196314076093770009470230415354572376950675939077063863831373865979104192991888765807148533740527479001764176580802924264986465230895920924695711462142807621503368198797525939860050591456390185340636811924973328517470428854517754799772521353482476336285112936789314844070372108781820877213390502862673123367955943750315524176943550003930733785588471482954381417054856628399330147980203273170710757645475736220113999590932348823327192503396478770172200079223604671057596510977271750070234770438902372386031027345267293347101053745163795642368308023179456453229508405098699777438728665383171722472206184863737824590146097666924517547186967945085865797140803894455412046448085052727113448863760603048434069568303662252670870824198856079668975077094954584196576027199311645063051053666488961102160771654976486482713465354402649509519884875854539079796710633016577817140241336849900421869778468460714817637109970261871643114605066495976074452931357204315785281131267054213517838873053601179393208277875699962388182013970665396886056887636860567930023631872043787211890414789`6000.;

N[hr[1, 1, -1, 1, 1, -1], prec_:$MachinePrecision] = -0.000388950634805407944071068524186807313979557968563333216348541248493254607883151556753629957557562133517561966222023483666648506002788727727552774293554789163854320626571301933731793054789934208450722185067289762383354221278933378203642402649223595281333393313992830721902966816663398004049387220545613813658635092063807391187058552821782517099127185097944171250565924228596465972703747266507325463761282218000950807363840540292575045676213175203631395957662245462679609904726351318592781316821617172890990426244902938486440121085845547785362630454389556640730102241556697343542518234986572198516138698378828385037932594848322454733983810945453998290956560942709264829065727703482068354105976867592085959426488999279653047527105568486833581057995938740436081322629368872005631401920982778294119945091632486725529153376494112195656987871943763469472047971606561807417908016827042071502510893161269629826101730584326022281188501039765515298372836526641765855898358174862227884838971291417570693385474384506648446568402006574440090081812357696429578065272825592259500380063775567097189844311296193326589448503440006547144194034445567364982309944208562035466277242897557430807872043284543915300547419246636239313252657108881998690370485264375829441528167702785112833231079904618435270809775329622860474239654971215362072588243647356816406645246814692331686782837027247067750494708563655253022281709741686524666230173890448695092078044797090341592566293530574030023815924357160852442536455626066198628274509122513845601308444089864951399980879648448383875027065290874755508004378276370515973551055852960339461222322824966868852831283825920377656532426230517535051351654556628686610733560797332758099213113565354253766345975088840695047115628989787749271663983699092433466436033880476584057510726763585098707209198207245869181933318817260048804206007181436878627263116930394046206840551962075380369578072385310838758329976495623949881737984340051388977819701000953916729663490258107777183153398249341867888915059489226908967727790792475358534734182982092181207752418969729238099463801172623586989299273601102968329846087687553121181328126287037158642981202537635169910505411631508561010087705118098070836014225518668193638541517778434881116674433842775860088737617391934348504044562181036410298243290457434284688773310885401910263139234812443751586820967420955444447412663381174703102880245133268365842103437186474842295147191198762979929371600603372537845726219666190371271516087779479009685920398665817994864916884398581147124244794481625774279595739803806735255687386955269397927055545115333567633336071173434965190312693608198344289801860303072625034881557863729551026541514078000940288761307634226471485768609668884298713510294036624700228480493056211145851252334329068274443429329449464573988533796336519215930825661714966667336116686022841711185033949300900755418722385111322344060264183965483829717617080026339689764327376135773920552765508541177431602160511197798781847890429907294030721168669911654310912683988265749560116071853210077360743484214103611877093031276375703512850403217182094758277242811079858345930867727064667501322277712616616440016128964700472803901648209251239187710434516853137619580558093046932091525097936452835507061364378747846178088296539965970498260053482443262774002075637595560327341834194391223466444452160565900884345227465357535732118831411033887942797979622748929998632282034633320107383010576012497729017471519071835932354363685574034297662934376005529084644075842304347911975884209162373342277083080795894254192463360691612554496495291910052854651451029760035412042959810994287078247413433845858158232179212126826595407860785499581726153674414331258741077631042787334927717852345439220943525181052108918802389255232943679191506889552227909464328675977461209229540276145861256329390653845655004961862214604446478717838136034719251958573456261340321090028193522156819495090715385134595048857425771548668001410965837413123449535043983977489570944630105522266500758461585125861930603004694453046741522729216291906375724669035658745235956902947804435334921815865465807828445285999474190075517888705755291560233568317730044209196403149717792695523519726102596171993146296096861785796036341053607905900860395350807958229209859927720974743967017848329391004328075713071350921545674724384830313322649158493444662759083998792294249504114635686992292981209097402812833042943870260805234858982324406038485021406691953515227176329562347467111719480427554449766129895430021435127124694420312785933385537240971793777742183953819610773129545397327792481064452556299287236436735601862219665590264357461051911639791746097022931377000417798095623575852655616229146139585389614669133716151063041447493771356716807802183705545252588713919694833362219788648832597063105956808901550283803526350815247188057176307675929502903032065912770260590154655102723611997734088046683470682961954390811798106401170133610220261831808998511482701727935264670385720136586312328222291622607668889675221934539062965930907583552710135590539806538263993073168677812893516175882628184705892073564086340050315962000525847747771048410305144930432308482179265692076504689422290284363812998428967142134360079723342164604941286156026237913475571115571386855489745379428373460952101010437531594462037121127633987538978481605526133208170891732825910549833987170123955305183844940323192825958997935751655142481031857706743753731003998521850542079213801525542552219290762883424710214563173705652439605706698267172057291051937834529615295907712756791747376221410087394395257538251464766096536679160475487307899960497902633386861029439298728366243056465318613929014058591378877172616378965131141015117366190891540989378702970330620747622507194253815667564368283375028556601031992614307714110303907336801161909791163721211554373894761895268802054718183732897894033871273851064386343397801522348466843741351630081171850704424977769759572243336159048178615143090819658215916328328651313934928124966664395488845840131928319380393472770013414991731029`6000.;

N[hr[1, 1, -1, 1, 1, 0], prec_:$MachinePrecision] = -0.021282951740022669048820269847528652691126356372842782654713434165923606342982967172775553985634492646546975218351130109773826766164354152788192616707431459580728290481941112963806243129819572792974037898172412107576961181822133092518307566764530075041367158427356418204517670405850137403978974368622639666069558371234416217205280088663648605984260248005845283233068325804942895686845782365400556155417076519581611634905555108047062073341012771108710866155425757358329888284556964162582435648270250718773741323978362081380238386884807290294168569776370812724228778815844669273634575884847846163180096848967781564903423441649938795202396073161453980389136602522337170313396728385209292311650881398328821839936741240523716232514423182979932064526418716019644135012185867436955913111775671741744925965232843287998401029153861922962326116093363409751129140297628785429952804676131550365134993833079135287316155718720203128976764426974708080189611101269119712170026847582588483943043665330614275864149515156541395431345482153416228981368213409250676804421723187809945792209751482203677985806388213607491664540659591366036072534796621218474944622260944157513587862519549609369370207880121013862383943317011219073797432388358705201516158249396964743845554404116726471959919336379897238758509799559198297298161706291851873336435222283864785022357067029950085669418702418308858658447834209335160155876675175184555818122686237733821701120723593446380563491592051668288828229938749202869486761316307884865035201563408702489377739307120514228442367917601892486713463980090838328024309919613995304326152141998733576780051840346511072796085570044392297431303931860601913937328641882344659520884107231857799857749371322496112007465505863019095600313191631764104579151030697792073303901631579329574566858636169213488413744247163865074616629001640640990502389434981713927952023537128375425194606177358038685219654849741292457098219229024005453899752382297138192666163344348980640755190221844601289331649638766984673223241329334246287367500860958358365470215802820861734363067611886701504972342971748149492317158453686608537537687649588869303964288096787179316940915738901593706623880451852423013900759894433124342339123822537661330752344502138755956932243423599200079613218640383121935356552198167388646467899012717038305518428096299523940791792878585986185477897799935444832764032045177635461081289617010517965619957894245284823223794693867098063297467762881700934691472691977396852094489293567330517553061357610318400730916453689256483287296778632115927062901565126055317152796076532145619780139006616730487806214942561474154376621219151513972448278919112425085201173128142730340949000463066709388946995842978988242681017318066007712986465103934856669063958295265003164506386857766009929517516430631826927476971399775375943303838414155289594871508704276493614360193147618218430593487618781828188604167643893283473258608957850310606186890785331857408357553702527824905016881655794973204502331280537089881740300565094515969136415606266875480646382129383652251213795932669067313405757880944965991563757635479511650207761288591562884585373460902481248874117931528172817833802246402141405989507177666954314067346638438656549697111937644877821749394263961740415563288197044551300562444856128874757886169708452224547212907231312391967625506552432048925492171420584636800826926191914808118717630831216024672863123940272285941071775642103874009499413987439244372632226531410920071573596805026979618574595781566955096774794613632885371000354766501306197294754526419979010250403570157278455093123134311171827400627099202903487931878025836613135133744399273322140002737832721256078235247805660479811833455674340112631464354891816335618918136072482997527310547425516716123435298324837438063270023469749973318469622129527562119163002718657703821506783083132982092164752209133801172429922620328669118834381678111429125702383701990435758929032447722111049895127327628975406217807331931294285024296332313854845805344350298343153030852624106798452092826399075387416086035546454769519755011534810930603222793050169034928863674592535797961592068106555819001932488310299629603014035414568799644075464070017395445757373872279121758337889938508686742048961560157928948095172167418839645125776399131474063289028533317706226323181031464598111143116485664391870150521900668846161882287350706595730753535378113382120162630172256628222620858122041471090092210758833011054840531366734285757709415220868844607732555058258692410952972696526227668490318938978133385087089162701253201461138295535054217401300250451751419355839749584206530870954446591245551478990056409363061357445754188753532180367623710476371803946492784836962225045790261577351601300881118975730539793033533271856470495912821089257809700112128257589035006336747503300633991703095898098652092936680174503059287488087496359846484005580008011326027517507621824630579730297949404682790350828378573684806913805871638940796764549303453266992926472995558154156782497693493492903588028845408649372293153123954851867973920750807511680009850240041063670170836771666506713156092791817257474631830264627424560774896375974138267783902405866336722759007977209492074712593609309958501714750985043821595577546784610030048304351916157393866454157456479490929348067559552897518799236297250337117277282554591780896091026687318660952865077745021451961505150396984356744340882471172516258773630573200050396541823726362127256560270107202530914495932572728139843876171739142584875775487350185036002800811061877186746833823684003693149413868760690687712700454322676279776545961617040012287875748015091380307340612599373670509880059507241645468800636020478010296531099026253386911595483671248489727949829613789359114649211063135893720105721099845478200828733884257166987581563379150301363328627977771034839172579578280598937887786441706606333173847904895292996626845279802075046144590973461826550250700746224032224561467618713964522261731576893947098809591523383204859786380108204823426509625733560139474811216535287545926190313780466`6000.;

N[hr[1, 1, -1, 1, 1, 1], prec_:$MachinePrecision] = -0.000739463619056973814817525609895185695487965004969036000376179392352796554943584619860634246990567691905873183824254535768271795481925063728215062250677267088271286143632285564822245559637756750074951473891583882570440876267231649670357642674405596538973534500956361032052680349896563348766807138268440788601339183219308257487642194285060745075799799285467845900511501090118978603690954346828128944102370822698320132786489068241930425633348495497728232583566092031824825301257368378855723257297211875789903673840968547503897305703241150679375653343794669383087240045374516135153136741296372186349218026992578378387333625091651740017422065033701322990842682805424651085049294581498129689051234983465054931018631017453189640186124768404780720683720288773240536756281199154840055801051815536709950484470539914711837867084018137215872528676645351764558158048300073229088932072257756813949680728588733336867262827068912352023343150170734531779997085687921106863602175666127788698790479094340860230503186831477409125771258193612218790709267125273221766502229085475261667603395338911757563237340748223081325814959177523616655541920212374393799607213669647892591607271566684968366659182470814952719299638220685204212676944812746899695789170470690113951760064492815490324555410092194598535443465000374222495520240955330873139407105865054524362131445134444510410919785001216521594122683389157488515075789576914171404043074194264204493069500876645140353341384643366054914643218784495533122996235276531357704885554129007818071858201703331968897408639001331356285591924733132832406742830400390548394597135841127377024512305653673609149899672379247962796679727327916674319491679440468270584891246942761684750399232366541983947871714194032022135115677146546471690404358260193837681779006790872588075896093940280371658218239735314916216573663086267585891693596776358760616955280429063440597759393441421626153468328567099864429655349935066275199368598933398742967903075863344241831967581427141280814204545284607974509947002849512440453877297155854787043419774762876326692654170391387583309686160141787576184984541359492287880669714906169913175914802240925621834248034977262798783828801213563199049777019343301918472286627662365509361896433151994345421902916719640341480589022226613395802300331154108203058818817319610329022333484593916856735005651671665941035279448148884990314401041326252133049977646823726535364507686714306068239698734560038648518973140895219349976758451332279155985306581639651719117534789899248875628236026763028062054425757394157508634913039952401841022303690573903155914584564662417704308141252784745101303276562146207654940103986775906822288957512288540444664848418892474594515436710648657581471368960828613411131709093938452067709182816442416499903465970401738155650274183736708195355228921299553231971959602723166018549218669837221351702870763597902770153487753427302849085583087908323181920922528161553605679891976360969164031871434873136010409892815024020323183460439708563393952049555277862558656022159742945769852940313713524629780323561741620243367560187072433654780497655132199222297232380372416608423709383117633971078211391306089105283496747033924795732757198006104607609499018463927398883364406643158055623299153602306880618059816594566162008112216540937624839925746095478215520585054021593648459337007518673419837717809756645577546217243206552317769642513401258400325303905537271684807688720883602872518408099468965084132519720653030999518658657283367069553730340742303318228383295966601588477118501950437234602963340622636432598951717244758985816253267452332657970989595580156129847164429726574019970483875897268050522694863080263399045032189034999651852402325827632630098354403685221449367136288064794283977035234099154610864070391475599207400881620996780504979957268378379472392512096562675136122610039925869476405304535898034931708507758070283012057241113979340465554813403823102477202108182211257026432686551896100845633770975920845192564250331440220724151763244234045896088647907617421446649636510158376566458715313791675901610431607095826079821331940196653063781285097921975721959051051895019546783155149897424987145262998496746013375713458884802279897189980047390321171947767870015072780076248041604871858360923623712917287559698645862130730894395414221372164510519381564370886153528087443373954073776743739218862434889610875611671800953967241182678059941197386872080178731917458423024971867028201421477767403141732256401480693905043612902474269600157237504991941993220722793711193279625673490706421466466629396450631926293774877336814062190547169685516109232813261601601819356480606849152948210661235474168746714669467360157051793898671561299278117558729652101089620110172276252915541334480267606575539441987532656961229937520253860409096249823033891369589916472216382962900760724363344327865922269294477489881324926790154795357142769175145810683768393921523716867293622511882042842058671371318317303269917497136571479074692465016357892484497239030838805060216359995163768937021364345825656258093614838633987547078883445615912103364333320902729846877451091064076322856762500525233720929284705560757715812283470326202579107576217671047272800787515395705959179260560944186604339889392464219371563533226771903118228571157845584263993692538210658383079714189536377298125907418199016702064019390960030242118497425416027339801943409890520022944581118606588353984569623422242803227760644320768974105042941325326293666476735393977087348884495736005006673975574956647171463226036688401918878653135775926310353940747182267945789929417781631164507829394063934491631887151322152376694118854613840192231865675699608387919445155390406313108703663593565775535242384066800925836400606455142271187750229618216654249470692019487303810302383119604460140661795750009342082189440284486961688817497593744536837270262383932425696541391739726257819420040594755622747109061695385179477053349858494706776887784464301467692631101540273400142915899498130108053775825300085755269298147290907961330129353490618356337180929735738727`6000.;

N[hr[1, 1, 0, -1, 1, -1], prec_:$MachinePrecision] = 0.002417846149627659994771203787586239423006425958692399219105658196536454476802634962322354941697691621043148569700107258123887580220029070619940949117201438921687753637129967265726265324239930180893409743861004022705284537265905487021179367068627150947406658336324643400983599476633435943362345896539949887409010516274143511017858854326146234325264760431636983731610267175299660808539345262033180751708526950906857536033397799388544777074165442145851082904722012006517815794023083624294983734544617792422955319305354447242330310008660134237086154207758691023510320829566268188376155087733763545489258044992151255634457130773624291805140333577245787741474845003946756401842000908431199387825469531201269027839156931404895294762519362407055319063584354687453032853387075260865135078397806588685441605551887478822246655797588129859646853279485800048890420141073093884703572145719405540165355253429535954131119853101959550809675479345471005600115302317145590495461241103258620774323811400438074964560457541982058639635292114711051384455833788261617134003052591815170929448572430629973702998935769240240954095702313176124838175786561657417694484453779326541728852072509234664177610504950042139261613441861514497950387413444897370578343929374646981014890509290402242255719113897630971491827631153906929101141235290554125896213064254950449171128213009016769745594579454380768751841581565693895255612321266213823896386784110564156765339743997857720467651973704580177717346089763510563452017147133315605159669258888382778801694943393024362909612833747349910686291860119187564627785022592466568284477364947879962484356691351502523211439376465486055243656195321664875632773429257782571852317280321560710252998731177176446724458600368224476122965695837898922894482104551206428729996905291038865199489342845034476449261186903433443363475839658225444609555107163637506220001811173420999018214292981927586020268285550992534972337301251614090971271033794836559473148600382880330508241692655920690934286167139457317662956314612105100925627831928701905704427144389482040422456647882036789245938515639230881789415676826127945809796421313718764617657526505797576794202366915122744953025751565864169741208369230801738044623465391530018209192275862890786936531852821600868615344847044374986274719034058275304585936632506363599693831467087063083875228698974116863156171828106509871047686815441008497683524778689598215400440924164185527975504384344757999121950472800328138748985778906276046539329231990401342641873860952712000378791936551054750332486928381183262635971906300966541160744875693044261803819927043931330996887030606600703883485596524434252142557236881311901371946931775518661173267075669427499578064372170318700856602080774783701773863362823203983096264349704861614076138191760152546325797253233360818972814697151435683058007075839305403713550193156703045835415675538409311581814528764432349254803592128492850236773522175662714127439587149487731504084736330988666259857073272563113285896991765661171303446429369979746986147908275159734024008598810157260884300125349235600984713604232833653746231381849353005415342365204660551416424073588648411292042370264710102991637305025658289272425048177747218793729130135800169884860791600454460063444923848800436588630479859685933078871504402673319599908537578176202451825964505946572627192945273507475006850424956877408469327974149796995442395966743762330716784287521179854395215402690586512852909310529834133877759150346240893505270409729865135248066429641189298578992989790042592071061941835227959999767856981971792511422201518438855132348113978064140447947763838471339376734516457490215911301608788373363241761156891318215491727773609712992894977567914182898505969587887321924935987323975658184797172185298823569421129798081584483706726219196122363872283281562252246114425672825830717748957125892910604631726585928603925449364311860976949596400156981457670552937055901453271449108789335563788134542110685806392683784311407142846848546429054145652623335060970282724872857658398555516184048061066287942467039484817024297179127045258843462699516263341960932240062257920968347630514418822488560849350767901532813084868210387811876344288126131014732825551532971466803101132841495050103961712842265389168271094676208456590152747052109882885108716991587259784761536836390724490701507940617554000894797389308684479810262541173105256475850410822146455169967511908091188634846173579796062270914300143657689313754811559816859721326261385711405533438622845034456230558919004111979540573442302536308444402950174591074249373579796038305391869293483646867179119468544305986205978785716329475072563559564735159645867596082169533796997182462252860779524547614293102575091275043784290709781372222034696630778421905686595490473270019322792875481446254106131668775502185390999086237756298152785642151045323564628770322515354580190691296262177484668869123543597210568611807071284580121179274054566928677630679016600608163539327147286443242368593399014410923764058685530163851347011111012630045214713004291290962075041279619048395055873195688606798705808747312525434657716738399497558211098441240947073799309247689762486603765743285999181395502713578573840272364662526971895250753453216285152710160190726396741287237678233094613282247399786830595008560498994394276789556526471554842291297307733174537033478759566712553953669150530488329836864412547716433235613434343986205812233370826333050781724621527629312746887405185480426083061667778390821611149176424024367557999846629298987528421001631007484447190906253039232306038213409893694850241486292215460919265159185269040954727976023079042967597943605013763465678647355478335591260283741073371333962103916090521095351492512284781142546074218445192806513961300987471575009188755984348661965384575809856596624964663671292582645143810538982311276350468171638272251616464128394495559396789761299793591888092610004956770479859961307661122529104868714004371113371634949582787216441972174470244504756392288706717750250732968495947028677376700059218155516825665438039771055691387`6000.;

N[hr[1, 1, 0, -1, 1, 1], prec_:$MachinePrecision] = 0.0023167329278751927478485878469528522594510337427228800062831740555686613670012524868379192636688436957746170169221613811920145533945406426042233634603637651321134038378836372843803483734173908018431536700592963227461111347249192511211265263639900334026835445335413213336698573429841080292118757225469297489493788709855923550572322275258334995786958881031368940900065605067363547737591184900217299101223166791157936596771540959486363363137632096052718298376440086665291727006933839678481612388696731754172221233225694652715595675408245491039307701349292956167127738324700613531612080867287004066456080555170533013292253298373595889952732728035873536004044312851211400354948750359249653225736128805343414972904663710326341623103419893234863358354629385848556220233792146841026748001486077578028017375993668934315097417722510586944814633790097915408142190579054781617507291565415948484311224037033396102259451367176282219720510732692299538708824140078731926498071202961593108856454567345138481438189413296882432324062914392518275008548468573544938800115245538621980398265246649285327379476023059337981328136541413854762744481128472710380955898872761755888490014471986206645302842177343133278601180530445628131125428337323387010401735504585836573376102428159126164796573278106138499602547387235893595011141695143145538510383713601874943578733403002548950753469114991002379954933695426253100897623131411383876956723592364570345386671565549652126602762553275160140164464632366639063782545337679427071358842941700725984199042353196469268111703455837089637852911164505907310979920071955757745313248616779021559619159398092467503564600066965102320957232524549200929556671083202228565471216743950228619820439289065668389446198638260827342470272111577601724132401210078909219953459396534632914846773656993172024745842392415562793381743335172017466680647043273047879564445906398700840144393022729898809162686724757181667217752714437741542433428602481683849432751690482064836147165017852532835340147690667941988268313649009158049022825366465529771493033045680187263806005974123864483484844781640502346187901838623051180432830723448295235283599336759566677390253181592364212986238239126801926763401494422944617064012043394087625967478830431881813930500913568846786847651839034111345458502898479215407496690514641320656702452972749318798744464856011323049992245084993661906500954050086941329693255921760779021954123136566998161141850665581679961174759897927467943446540543553971156321210457941957176645717129633880795191957769421661870850531584501054315205215395499302648743739680471901811853263422700379239755921269792061603311175043356134478848668269139956993174648040180265289889089256230244887748324859979237169664717921061707503590505110015361408608095959632344232710784309775850301470201487397881481146867028370568154135372981824414193961049536406850480390716276154169206408559024707925791244093169984330153163268415482745579335877978979674082484531844755209166781735820362861413012439500233075431016716849532409328232212226742015323040485240336983084544202681760043044543197560453212982966398056726225718060840223805935176719421747368032840256651550022384987324544207572035892385931902315456138634880590471765420114331415893727870316509501461621133060152649100649971764206915720202111247385301125510650324799844791397145162297629725058547290318066398028734310663829146853347843203147301625579262793580274129700939934474061080698386050210779407071361903921379264452451736122826762956400531052622567652933631224746163862681369387419027762758872485374391305987858518405883994625448179712430698489662834513404453620904642587674651306384603469229993051332294113734273509567281251688633669370355234057149105613506822349146362991477482259967899221867091004874922181907389546075441626616450161917338709443768104964733689104178301546403819779517046648823095147532920659261286941609489656818152531517277103851806526965804099463015795570352902733699331027188125042571296793828897896552064964838485341774432416896839622832934859153165251689208629721011727922267257573403414598542507138054802192414254706820569802845148420318079824091600901709113527510936804046118883485966890736776156808852608556833648368323547889929455933544459989278244276337020358424393879938691454409440735890540092258703791804869510385214137450171132447652177777598442914002678472395598109883032725232751085424563734528881658176689582796027956825688009308837860773074907872088416952789451806370140352912257250423671224202506971573094311963454504404308368973044419752249542528299722045586613919746346063073195313480862705202962406302331191835143928712670174474854762810338996892213052195012571206273073678428103633234741597603376171982258587265761911833072791683863380997095261463468951213365209171875577832432943927169245018266805193983954189014621915876435893606398170866309374703603100697076340705088019346118037681040585497951264641947993439111965705281994188426991214941785733134746667912181595596937889306731450886541979499205850376444896313366960214547657812331750111013034398914082549923501988359349898406302310983447494687030370870267210233821859269945389112879312634603613952265989319844287074286226652513020753074194244192233738475594263462505431593281335642797312153541103628776336367447330241062228629367489596594104782102225337451450091641170703730134256948218939802109577646668225717460787069055599785879133872893046412651249378726434130277425676727630321346651741480308477460667222106651631491138454392504796623671785832838368751509648108106259611096118558624939649661548501422836011413178621866447253241775153697558469006593705491531042542326439902057562238250524378274649472976331967650971307118348605876772705435887206990781574077492795644271214986055294760739377636928784734094764175910372593121098239892472636492361231519158735439801867914278182517609956033447816636337237235053131466045865786062629755279491164532731076629765077573978683725470713928295165334196238309577430240036134727446833974864063554911460242092710974782782222855874062126120779758904`6000.;

N[hr[1, 1, 0, 1, -1, -1], prec_:$MachinePrecision] = 0.002301656996862443959527689235131959815670055586395304648325454303487379906366910326382973274125423444786216254230808780624530162151676860222612976366485091652898895036258413910418370070612783441752332855672805115681414275555715239716456653186756133710755055491075020210491417694603488077456729239808045496293005623184940131742312189340114394903672156441903089754116789358095677789003441035483429770521994453075531724307957187931818950059363951605803283525977851823961286120820847186004094059621078310954480077267441635132073910423216768700463450237442504660988618918017581167585416478509923559717828923903571807669024007881936804491171978183139141433159803788234217190623139748164949437222781659991117125069860665942572275637205777441426551736626064357284390012125144682311120990704788955322004625958700444247919572046245955345212900667461646339951531224107386259876670533141803183927603400860064163290610416967209046103872576048274016221494985486606697937910375089794530925716624397247651531595885059160557509275265547521809721226167882142416833145025943958895699847268235096836159709446574806186749022976711579215062294338183535682912126935498056014253477984627170315229976937562653754870195472750709796655770595558218731039744336840275146107319335931212537757468244534007586331249589698999211766450445198383080437309604514547470381866274509359113140802967898882115160518057417859433315830972710637562713676635002394217784886295141761045723948819426838071965922294661611814342203630821894944195736882949041935265357261611505466941975476462367365908602537758783906773697168406442543021604481252262157689549070021987641174034006035467351046520402877952037326158229918913611184205854830239979039587856046342569944109388066458874504121144165282921875973200544325909437820720080898899389058738479081549356832764924026737967451511719559021139718444814161097862945575896403008817571591446782856362227253921523892315558181103789131892130290186663610501113619243026261292750234511366347611813890107706696189294722618214731858295127789196896914054596727376410170368355836534438765597001653034490437714865620319336489362676780149773600919334730391296379318254603600393489774251467318362615600770328542270086535035329534075598056329189372101275628691135597203798667642113487386868825240856579942174374153480569295226225157768831261656522161055075146740650874974485728070722636207838944300748226591515741512315216039965935713060797804210343174477199534720480068043259622755801496333624743363481979405668688684135236136772578211291522732895484551704593339600716593360088660376235182486185944195819132724075938665808091339297928191011593119394242615655647178973356885732797396408138944082552847866912013823105947550268950870270522673455002265097234567185953805516074308997590078549712177904943489604563645026901295413537298704697317883471570311793328281947819784309520980642879444924376599448907009777898850952565845060103787861319271538943630245694024874743813636454344658938768038705831260325808732188283447363614623706195828301941958355445085119013560640700925883733098435215562248803204568214070086305089442655468577409862411141723350867424860641920692981499648061070514888251413775042207576153965398111354900535212819052403817500545712100801852738660332531208118256678237722534113307100664080904611652824041996998548011808093536990580814598668722064447452314206906066023931280593637132076116063940733271385696595624533793940741901774312501404883836501230615118797084405999290159969399056408991166325298122625328990475620237440756400410186873634306506988038791291318979311261084999119650774656315441786669918432675313531977406007089814030017309032613877681225259874915848737831919367702151391342504218159863811496223184051896055542300857584473863974733408794617737893090897469670225835743324364950277191997120596390219770891528251163406249879723472918102493226105222705118345654156681330439994152988273151233614983080932633971916893689573553960629830841731333692534856363081272420522279643363245232138498093233919137121146357436404737015491973302930316756784858229731778592523950407968717615898151240281347107299533410921728127331289118127190073879698843880607287646006472880567983385462199090015912231872594102266301661194058355695136777039524892672902146599332072744386527436670202251046002633111873223307438638238959688346754251407665005228132478097339630939012286798765718240077284467820811784962851742479652956397788036704906849779503291310192795578175739240638076156610859298486660417314441628059736244667234861065897109283553602271709398228245608270916818050982059542654949386705228553546663395267345446722873389395339816043441431498926698157515777251417220710597775183413993233649943178261411296246476176930589591756101836792550863261739432224807064629813816236067275680001789800205551250418267638717688295542371277707875003595330869935791806035119341582285564634798863227066897936100967618785560414507706500557340436612768179260908626256131792619296272454509574047664788200964262353026656843662852585639548906875953878881979466279176100813206467689245020463620915740782178103197438125050183770997841626641082573422310444977220487829418669698891018403382221848299849825943437669364723235470122115228762611983417608087262481171325015618840804971332322521218111526536957327258347379963719968348966720504788696068533815518334940589904707822294591753933292704033211914941956668216098921208095001162082120780200871325537959436752031358965312371993945738886204244687086188978861761863299754367453065603504739144211818004272804200982659089501647524168772866610107540441770412447472970131320937822675408712393112792486197114758289414435396702614992887437859589509434562848928154465833312515424567342093821989987599810780345596905339261282558800086947104942580745239631725944395422261266719820830302890271502658284300558619232362100212194683511760444294116723839567607724825469511200108478590541776892135002978131401134021155915900655181382459405892535241035577702523532924142366919687613475323557741581628406714512403251643846958227110599`6000.;

N[hr[1, 1, 0, 1, -1, 0], prec_:$MachinePrecision] = -0.042365894777227483786316244201625433549116249784985223446427304184232580594062300212960266668631623201149329371913999872449013665044360997226479719893122901556316234456032292250552484369445962167126119899051067710229546993323044779923657887171528452080148932289556641894216911393795335293969242717284456865077877979710715182765231489487566895536221882248870872968746192997297019303148990204676847039727622537200527852074020231063777729790312919170337648152643257940559689415706330064632960544164739975015536236116226745724858917252428110493840092283928289139641718435696943648510783510691823353999509669720350060445504685710783976478178777702777591057427408177661302885502263251071656189631003302723479892876975140042002562462170140972945857398778074469020431262563635805857333524617356808449492359114323834110811013268972878959200904560772584426660108496538190015706768005754952701137763312404182051352533515605945900476147746567176682393571505256513176236924627648912174763825863308173123648721128001925920820938834108918678827345349530933491542015547366563505034352881247860480097607592853632536793293672942382596787384506674629056338598701955244285278461445944278452565445197585297678239109107126416951697377348561870898672077453071995948157209333319328697365176750236910237567666974718592034900723912263830952798609947151809238061849185879187107472758933183062650534979999461581429251407810608445625734234199342370108950992493515478770976528979704884962166081251031131375433114337832503143427908676755070827997201047244614355894753634143261434131539266118171279144892434251267280688715289603153982881297526331491862191806538932709692607673682600856850685483272041481030954626120129282073041124714880141521776024006032300576478908071157776809400034410003261506775278675458221332513559309653073489214223987183859175816654366074447419919129893926045136565820423706339546441460827809937666202500225276759511152893952091090925891175462113984320366370945806303685700066409890341826991511483114124409119673671078866856219886012746385796533250511094108369616411939491596741016147544555076620206366133166808820200483339747728982878509676701003801647249067773587650500184078058152544793589582068991920010384001210420816335704223799174840164455440927686457398310067320005210699059808405236221421908545035141632051058812538194059213685220586289774086453319324737162770502215952145222923539747106107330490957684048630080160270423591633897295692544857114146152382380484078189354209449468512377328172755319330271925580817690689313487380003881216887520224578514598592473545600495064748024634541757504512889327606138351165094396425117352032124085613944028962864740966214911466772667057298987988121769715932938084983251205903426016677355757113975846717426388055197040959500385758228608056216370776243091154927685823538229470677719257600289349207267567430382446217484076302425492986037382495608489935437783874685065271088392831604284561556687924652684978179873115162277792534674934103686874181558205583736771448407564331090426734552171116238592566640287470745056389372811462537873471319965807493657183694260750974457954606369756768521232909002446647057701185702218391072935943718893672064876611016216960819018298169328366674210268190253157821712050181716738976571167178301877835942841266292237738887649207599969002876444632508566441498190915778718669585797495931447677764915315439370278439037150494212287231410973360096114845534932678617868122600757140267437244988860681928992331444643537055438460272795984987366519653549733216113515675713744192966704564342226210315886272132132547888576731096573800358198416576435655000064583508928671442683042827280839717645955884653295415219302210593319336031897377900223681881061261158825454840292967408709300425180486984147387986534958199581530004386214626583099834206810400282754124713045150389959943221552711765304726107498609476467995154974395906097788397993643076041353578210883118000104400826791396656278137224997784904338699293009118210027346958701494284489287465159506667578965559684115630505612645856531875359481157597253372258915113728623655668673387706090553513338062971299297779999189069000740326550893132174198974179161694128527509898161327321153887182126737120113724828176259217328699051724915410368657690438536082159348157661120068710086732784634725602441765947453855383822945530523527641993865444664582163080351621263330888322709712762331526980344093145314863222524664831409769662449272961363908428383985354272659592115938571614990908571893390961053024039619980341713425849874644370396407320718743750077841512765797503413331434955233343834218574625954585824651681569486679371579340880503831108650704986375761399002423527022821388828357565707742208887876719738207690978889383328205673551234990564650202575720466690199655086707920723745289620079382122813395894043129162152816653731432077916273600428630334144553216814488906773565911807303739117651384208597327349873534012242487925724447712710116852365034916649691444952137566939573661714614013976060556742789513584245994102602001115904613504140344496269013046197033687495996771120894875165400705951070139875905367654769920206588764713472433125064239033788753264377490557720051211307853890941258994252450933027816674679259955837926141112019287430736955979845571668909484525008946792879351917838780816749035963205667576471894077699412220893091490486488721437047430463099044407604228903919674748991101802419473906991001740955151542808419135939662794675220619011236939079160720691355222773733641198154955399805786806061627832270787456558003068881796836945197457112421894292925243673873817687907323491065592782907572209395996761984855723687447088275412193603157943318269017503993714674686821748825399500939301642952639156029491967955751805607937040463689006156289738967963422592990577819850192792651582493766516124403122082784350310053228207232666654156413079537729500318549836732609464772752631267673304463427702282455528287479060842739844918369166541710671935029645292664678696401419063242538551390294447881386859165551128350229771650132821911966`6000.;

N[hr[1, 1, 0, 1, -1, 1], prec_:$MachinePrecision] = 0.002066528871344226085586303411578313407015955183174586782210199673178318184076684873098297708952679539886260723074537824294249280036581863276354912220693840184818850633068224941800698447290994740389190463548394234680361465750851722223801327763295609712201628286840942318199384018279470099869334091427812626543687026815870605756170533297564692749057429432217572046025090577051418890710765784997904816525955351678968675015057913335991744235708389458277418349061293714709610550461088532971984495534642932785608101695831438506419010076596684873682173804972713209885412285389240826703302215648437575664004478742644598227167783482467437350970129562341434111374362349667505903338203028070821729335595040858890595404037995196825687066357555080291707226667338160128837023056122234357988345651352318182193861502872797494649193089006979258391794655920847040489683128236668180190905122730709328018186369681611636952435997020054935283758751007602429420589834236429778805622160448897981148716356898867171355672649679280624328565083694786946000937639657953078456819504777559989524186869928849285845868523879433374279621005721568548238287055076351486903007757377098842361955117019409633637954962036766033396170973777377349476730026985405573082277611629580782861295967888214303774847964028521717955818964137997249545809059369003489797718282108336521491858087183480757056376311279909796011266786165425727276981936977390923049985990689659266789759823660831032380739219639760424374926473353414671112501612431973564236184510997349614304914104477845243699649500028308049672989779921558209955403916548472895656380146051865001869506716815790012345807255877878057799611895740313415967193871879963645237536839911809235633258256469256645977006221233278423955336733916542977465153299493829361394649776680779466784631319453553921329375848835430785075165897946445810277655716347928387874751959185487636405362793748491243580170870167571698811150676460178773302116995547033879324845729538886914596871784298262589394820320065411452492428190673941402672069133704329260100127818365374028781772223483069993796876792184192121634598216296416467015791816551319741823801325594472581590211257046708174224550112091751404570531999244088002991884974258620368796107125543818201709558001010238299593759813825986349660561965611022133597726369537004679639254886415616261097248283940885804563709150377860393886912036935690958584319176038183926350727755161399060881241271765940029888592457764793010154442706791159362082089983090445826341667011907910630874397645692535425022900636936019102770459484471956362703469829240585319284649232877808931602906043528037352711207372687404290404614282321729045065157050751246886084216886026228080326917894053518812535718113460883531337301651252642619803206353589053598956431890703016459521194882639041515908070623376772949874686612514805217151622371880446118908920336487965326133868375228430779384922053913488749147507051280691259898682861371898902353844691352523335478397466922602035153465702300697370654084635041892477419637150421388696867187827342013682661077311670509964182415672028380738444520907015291787246567826604139339308287817344925344707824558340630310791874303304363834485799492104342535455070462429457060175849730310927124779070300401491632813064162323154059253565759193300636010764213269466213394989422732711652882726609659294802837270076846778984528019551818205486204838373082216828304944631570557235109381186953736208952049334340281125045920553095450025396310913282332005272807469279593224616346443609090476846206273220394325373099152322075534804580697168045556404770753551847979605810615864609724575120302383846634255761498398374899664370133931484428187963567341635139611178813844338773212113553955169588752785126052857510894119044224605071495197826711589685632478070392632273666164685496586072777837604844127403478299240213988409734859716477584133002914341577723102261987309965167499553778272418068430204333305590490015442237022086858391191363184874729926600908217706074622347868157056234330615569436469205281485443858622223914156453721264721796512830308442900481162808103500075141195973600034680969757354033165544217824815160016972614621165882281373466673307657124468642791807732921694876843542361705957880545082068244018568591820209009279544579661850269581989296673030790718454578006347761414295476689714174776756473193545336331643920569159455143063484617532581301044053601654109869347933156228283486367596544219782724873442427296904374081007291233685632357749638297844366778719803737609992199943818319212128984848587145924545658561647500259541212254979507905634086055011836352097579054683204602226613493051014137946155373236155395075999076107611075146644244834807827912415338697213430194272176773981267237655570769220712658204105142719413746820271581456591474904796978929287375758277950468089988202009153345640424282531991187112330459535318763094745811864055806193688500387506849548892756802363561021536401590235901906623795317524359209997009746675066823640778657698849651649648720398190939816286079646262253461673365109918801143531252531995714175788382144076100997407898923886590848429744308894037583423177889123491633438374584575068948626267350685344698129437766446711439030808443769740824716266479875872011546544336272871266944693199966880718305785774486089405473139255837017491799488067327090609763515483244348421439093616690039985321943097185253744029991425796517977475398936548713558652131185533521187975847014940608818760968709487574831635967799487868029626567460151992313168037491211207991415376908306799895331500437734369767670626339155823602881820167679672979215860189647599595520033866926670783348275613933454756444986002854938520585176079740373140771038481178145366180541275847107683366639596052925360370488025122127267025295840643656993462371603692334559911792382347566780899994786547145419048200988269053556549188685482499446305868960586958013004917295356439082241481992673712324584362815786819551932247043585615868694179807968855058212758728183787450295581802224586993145415580077207416113047438786724282528`6000.;

N[hr[1, 1, 0, 1, 1, -1], prec_:$MachinePrecision] = 0.001604505940899503304840488349737159435985718528918670883803888513191555331602347946808639332374276183171602653168730906613597996755258784957435751548369367737590149087536975291868274118147590124024739959406461056751208324402306190297580602615474655163633059652471856005938654548359286145014500992501446547350711774808500770227693846229501316502958268298051517977953273734238714855085539318854995718790366476338842603126162378949311944689072603551428213341782080287395766420417196774798084804440295015855272844855648899404313208796268866751462749737922625049842787641109237239625816651881587055954733919816498544725694141890109567147260622402219146383049019881754630402806963387995463168701848545969103525291847831019830721834235234518754317070360270687028491612602681720999101641470245475335105668540951153649040882559742325501482979144328648884450982427988605778564433625362830057562209385437547110822196010155442927138659088454801066922292412174735347964319955259850418041173443081600757887575711293631425428220420442745626157785694024870571623687957717651492380148695259139031753620911258138088409017868901570542673697906356246352350504488826012455524023955550032384147336598123847275707331135138959356241519611714863840597933875212815880368269931724586337181904888969096563204621348236048415975353643017230972061954654316027409139249696556317331259553220717691263798996871952804489597574227422074416626768539944677936855126076950404856278455394805988900916986917346964598094105466044096140601166129260052045078881545360115850580519623559938108992513647399902430520161074324330134491086022716146995775666546895824440577352262421765471954034876380945648231719196218974215045296780487626118702200544900583479211925639565561001886598184286600639782921418011037591962157749249397976381465681391797573250725487377824960397100698150196510547728904484092657353077374964159340081898664157274389971054673029656177919899038833858727046406793578120418167824644146229820439356037016739434079540370178925566797723194669057858997299025939726264692228069236309383688651782469653860939793823714036605639191491024764147900459870099400534598922339896374292632585924383663875138926598250688094946752543564727916469106998257132013820490581332164749328803016561880682210664412559969205691053948566416961762783005067874793946321115944941505620753447421862029713234606917910324687064584828365935988239623563138064464926124392946728928685930639948564292210493394355307217291407077393137895985557085075066629893432772115628245349396489654796324795967269359540018135506411894453986711667163449139928085531241262346711017130277643625131148542779321341882586647974448882877529033154167261677539928188418865012213646911041118052201008674018610578694214626612700198804225881815114880765413616496998811370755556185018634033218741147473858639387100545453842961221686042595062176203591152346433588058028450883432306456684980433258762627480849183210553341035608854105372156090314736566645459869066676636661270485903593281650926161329109490963794003090487640790308649199168548648961755436633844162818785697946909243392707369695618300657492687234094316216565594885445651012146017863898423278973523855543362331393704220410516062384272785981841575349343744776177358465006923412186418371478728181464541276685716991276358497402665511840353305952417853865722789833611386784503994089406594303704087806584970012803026766210600297152119918273103033229958724988822083793881147320776204744515753151163467455009702480170108582802836947239724902906488665027235703667718407353260759865319193338026793023237705162809829372819200076726761614570895778286328814293660245308158611439176950977344820348913293879000047600014455991077845551829248294918239476564029656185773507997919839532341356808065200573820384382512259264690988898694614807527929584387577297364917460322047242665053256481461456950884692665918268396041705508180478092476218768019591231422322598714464674671369699468185853784084668794876758714252506634636174369042948829452451698733936294101357396146280445244329625574051187776767993554557136086585603317826327557064473478386082887854996386910466087326876976529119601849679251426866127174452859523054890884824757164344457839410514039515011843678811537587917006251091865102809029848550217352954578334534991526188967492854719471061896597366574369639552568384826835067971590036864211603968166736567129273508046548490560221006974544502513297631682708379499822994281466667486634321751356612743694949517297113554357758310556471280988862995484588188113061039800392495975808364816275568314706734605056699856065649562503635021862260235183792374500665317267470414346139928833318900489908096706205941010014287081518019014224501589340457102436944456216977342390949300579641387051395512188365129281602331686737054600013039167088231393605079995791133439903721914391698668562875747702414596090912125831303586485785317424637716334015137223678852219582802656849354867228106503481734857185614622895889740310039801731098927424423023286271554718356445488632566992651253324311057602846803073706962260044150904605260568799796734264299560881019451057448986049128583647331475230448241275465136430354309852970383554980143801464510350078799296626306999511392292556624618736102067877708709143340920983095631438902635813186856783918843623757966244070106461945324492448407176454528809655454830032752903606295886532708591396427956498119760149054418704792744066799742085420879983353406260232758448461411738839391277013550568419944385723783024069992308324548415938545336981751113046869542979673850040982638215076563913011499876098215577553773874217280693563811059187920239685248228588372322948433719927622820272328157348270333916658184079688722293784605454069170545012957707496978839811537646267828906188902314278548707752719232652751701160392822518493258784066382073949496435940321625282266693841548947388756630184228619154858249255241900046364634242609505622783687300008890800052780854051016884900154055510629637185054703302795923677069875488520053508799037255222747848477999223863551954695209757`6000.;

N[hr[1, 1, 1, -1, -1, 0], prec_:$MachinePrecision] = -0.020176363161051443693522575137399704247370440001151648169011066070520469904187139945959171402497492720693529804512865838496528110664561571892217277978196917695962969810800964028631601850675415972637737136031015329388827635589348753986829428688052530482673747682264787833916116397775943785393443442477037391508686389737020350028597729663192232280664242179066556948226619811816983587178195943308545932766015829072421617239251747076282070695050549499169986559905507130636856767559990258821416949221763810874044627312163209748480983738714295871604880558193829336851360086325248580744879560319415980758037030698359306175277475449840103592953437508893994687687738377371890122482259935349679811243883468268694292140531436073743399578678907633132690951004341050427393383196237640887844617888655438183754860432036026463032208039398015035845722327872483827569678956207890909130201938388206037727730900092935868293170114894461633972814335261083511411693021452916987746470454190050387737051704583071183771255883673453900135710103733837145418490720630142696453940744273217522845501810752387707108499977250546681442950852913644540922440762383339976832813063967391915928341468284548855625239248751538040529895781023896600279845440734123635661448730973928212754717133249659174563938040114298789722911794536079666593772389215472057465850529815607337780322147971569954728962500718667544208489913197943259755339225291299505203235406637877397058485591860994952546519347543167135496774815004025855690427501301984074991044019320758014971399547485277825617132799567721424089827503173090531052954112128221482182771065491180736925122135416033276098448122173820863250904845111832259309707957943227000161425220503213984105146624287916219280223406688322843563306216240815649193467496336973083303049672315136835917620707226732611592385456845620263570378644478155799600107626907955481099342632939239348300560004385999362190926056697224770504403059618366272407563105350971814825461356065085588019840432795836035221436490251294603760228936950111570053654711152422236499876713878264016734929311834087692322075005059206699890413012835419606979868933016249108507695249500424213938582135207749481808912662667784499139251292421167953106782001671734569187915108573541863709958724481331341672863889270673601976380975448536147105193854832624597071151060999104490775929945603646088828495322636609966358550935722697171646330454082427046490758751969778717302103946325164723157642827286918966617141482928394838012730855980447041799971015194939670805733358779974535620781115329250369084490044431686618674666318043238350236701562744137410549209483191417005324853403058460462276207533177427973276889220676323046412263900781844508870640773989073959540244216931232214509382932950217035098153645346162972820865315947606439520313790550030940915313674743281629244765860361601713834703577354709847432204088261399074238656552405470324407737709237030258391154773970752946910688783514146320983579463973405118653991907988441412069037346444705901898870498931976843332084149418686621825868016449705669787669938874524779959258964784744548844393638464697424637342350118070726631558958652644930634518640550578448019905784104986840207983148675206694268355886704458354295924385928418540531686035241967025004416333837118337694367774405926760350735720171922135212974173973022392585678179812002293655383801412284605445591155662092556108246855431770748885959854360249248354942452720834179930917791672582475803302513583260662125064937545240327742952168947954661846674461947103549880053381934222112884517373411797797782021609168672872171901613153676467138137010757806179587345510673062574117723631797317315775654507960466402728352776735547518009719748224510637505624831947841399400895732332342268863091196464933453225061342316460209616655835130513233307200360666445663631942755741356495539824600790350189770515176213402773205193438300838870872512339376300394545686066143338717474158031743195446202392740706830830802064857167332935484469808467778320334839271861966924023191368276163607503817306340043100684111736455198506260680499717344654444635498439044140718046978462549294154054496684998950163864185832932692605343228404560171118940219054771023631899618024478882973398845146629226408226200638490077933186024579655845410773988435238536620122768618397051958101140568752493465342139165957912737088815516253670646409244540399266665677363620076325995570242775126059855356853655488238768324628616864054081428720711518827806462052023288128682393598528353099593366583599069583890924192656483851965915754749780789881234721208225688106841582404564080204581426658868854487523636014308401852997837749817122880286075251470536253212277435353601221264299905501360908542527407649939766159060822841674130842308889567445974630055679439900585924158610698999914832497271505388987248027087623708360835314490623810915403826842470236259023413740335008203487127684243059854471869205212201652544885268680116441308067936649373925938148367696989134747453261984944224122637351955498536162162638472875034874019786241471491193836864723231776125693859941141989234212149305028634155593168910442438808514914730555622957134470699949692825826193295633423748472597077169408287319824743794038879801520837849572621930979032883422769687378821466302988241471006080893993141039752479808900468238231165592465022701324027441667561111333812846336292184744356448780458568390913439383173287085672963239701971003591002269492705563214092925269556238113695748841121388342394579302465056202601830576352326426654167466355886468584987673625282982623933451806262258599994319668056201781233912034514642996562662820332257494338152562193809358052669638112668112048315004696998408810258233218553554941546386113313865549034930718507378056234405077886134814508406951595483532362265797096725957110794110563085795986917419862241976797973429126121468884186430172543022126056520316580328175000530511959860478068120233843920674530728139451694929988683781097921967037647950494090630019167286397067208223603517332736792173270490321843904921987166181242774105945848`6000.;

N[hr[1, 1, 1, -1, -1, 1], prec_:$MachinePrecision] = -0.000371362816002057540200329860962877246696956536994452230165877411665458919997141330441249683537947278114274602880292239692509870026382074927119320189402711072458586287073145485620367329873934636045801172801860345195969755328651633298551813841562346876167755067042620271396589386348982364070703535383919085403602066284451989281656653728473285104201394411534533750510271029763147405813517598383020022454123740684578494302189575821031484136892845382611485721762401348405361177497258917198440077931090102736038103286929140131327394797495562175010930230127945195799804850845904615031825736785904603428191499914843458059679387543383259049451342841348922425837957354598219579241504185627036630115328863006896362360311840770728848920390026671485432958247599713685413032741624344015676382375901441590198406277277170624363620297400120447080423272893494624765671522161391873204127832698105717031268451202935533424708575429958756126512221674846573478186535932297989103541889831074858341147049439942705398486928343448644294688197791878495000316722827639865355494307808219666961098697618562687282213987050535671027808026229768598748021512643358975971047039782249404225251502184435993785171802828466865985367691219114517389905641397590506128567432260576409307918486533477469322214162776554718454540507314978473552651827385192766055864777727649693689047235037897566865220470346933027241862058274230307384302525333879972455454755407724969649101626515795303792114314277236218984885746452662157392716929017042630000758355470450041331173061391334180570178541506504576625244642467239913297702869505513596206432664708905279783665641402379235269223451385645779776941076988258780398823094566725552404743023408443127260555705828846704215314052105695437492292560171360981712368438639666225638106896748762631368252396736806391915533188479809689861086490589547980394379226047497689024502532973905509394028636358744561849234645404717680550910628962790895903234126310483147372325890240258583685524088124193286910089238745601948642075552213261131228716770112681017800045400739223536529289348981728064637850699046804056685725779756540396119438257807953833332730951344009736270621639930364314026067171742746922851868315371160716835614410391694531538330481491843176288248026057704828925665527472955803292040119489355401478438390318127315860627652821083945592222067326793308986072208767342393288834835296332691851113353459176084949079484630030269053708819731148698512117697600962575451584789533961870108767138235656792250323912014610653292934518711627505052158330906470741928275891046512156537606595932151768892640846947733554264883641597992569478635152675519374213032723882521780324433215536205873987015019088048698881824090636643887266094587958425267484854551285981449370102815212668020261960721422779737773591246085844159956107851922587154017937929177864382894053066523243976817892717821966930200264395824595428733668591045575939244619380058587465892747899952640171422363324038077641416634954716224257323037890254149972205927277657058432735686153319917264196923575128121441603969116514673005617947145318163148430211928375455611589129537811490682328212776523841121001055948221184964279501966509692812034769531562297002006857036532945667469436302713591864781898701956429696668949045398169658172891119057072774847922039873387931137201341346402543856876889523287908205968854169188783259543373072889520289249807341213058959359058326121610900714202152789839888452019194164590389580136909706664454890624510013706670421579892329657706159728779023420714671935508469376804866637503484513559157015682985111587658291990522463551887300749860007804735466449681592981778453184490709843709779147289634548014432583738529133937762362879520346047546218671918008675386631450555857860791046804272860679512340373257223756031467627168287902262354367400515198668662800885309763126019422621895395449532475001092744094110250482902632961629316625392820288094931812988115340108066308934419259592750470392169607125729637364146136697013249101479363918804548163774061483429982666695930263420656315589341648165153562408357667662026506762331645437746537664819863090206762285102716732762545233246002763664483869328488079956206959509041218122230984862164539876843164550653937592172513252354218271744817057389010313701316857600078470762639094001064605615883066484816371380541719944724375220617596758242491494362073950283310015946901719485595851673464080926813463749785742251577104481065527734579941056061383091881013547106996241706605313299052739762002807111592991641135624086286928144251246733797207905834555063299391733264304170025679270501517168880150752689885547398811603035360920025669909637612557129813271740183887103429711668590787189218129304157204844720780518385321927449634660257001510598154440741721747271502495003534462680898492770844322729424469953145819523749376157681009059954277331448676024287060550898819682342293232216111937134958530372896242969199270149629486949382910243612510013718700727139693149409428731521900478511753807120974068792731997272180411643325736252524698776553054520733099406220283330427372701995334519132301285177760885363642812796362088785101774248186849600046005513921893676646687982893254740383287565049669443249900708435904863937152080865230854181307190159698195437969350752998445961104461242842326875128128792721285295605013105513230363004269072076291246487124289453492880406274654178073912050650062939192722522684247941381811378886581798220051291703004986401908211153234958421265977797540313639931862249343527013685565657992133441756437125505643837477515215211989273337748243464446528573251692711730776513640266074416464843210134088907025401174383253974491534300024956284003601637626905678086711270288062184465333985362115132597135970822357930478621178620496464356083663297951449233379255458517516083354898198397029210782208045695129878898981323132323244059441106839017750080427401221346962650157710788405980715507636880001910123476031882121830938706849943827357118473053052701798986924111115700734272509100484636750714862951594779515689236365639872454088`6000.;

N[hr[1, 1, 1, -1, 0, -1], prec_:$MachinePrecision] = 0.006126439774839116414138111345520498102464866964396269366582992415263212104930767275027458760428111303308067187749459421558867939077161863912996420616262488206456690929889025260582712533705634657190729289708743775250333966082626124597036354629600414850573855700607954466701058365893076209381035640083689834710565446267194777787413592373573354888177044232530389404718102116106432007212220774976565019021714660449477281935500816332658327885354763695147509516859427784087527078690014042315361632061271654480631361030640639228288757311332985269603095136890728892768231281515628155223351982412085243460766833364489670659791502731902287043755360742680209485986118120057852605335076260204819594198876126413378097271680327125373564566960615100302644989500229017807550131617271343402331049039371136977435654262043234006328043429697490380922568988842540170623384511845828598158503570587163408908071398827276920481495811779020244363581715093633587347105370960727872638973584640277489217524729747715630962136657865108733962804102167734072375172065328853501604139274236440548510898197404963339975987736512733461635650993444438321705071962112257767854246387441205625530924387500963140637462819297455159423161184879797200657703822217089334595046348811341402485738306182307343333528567835457202222406037019565949346030764472215539438532293810002422176757322547920366781423117277954163817073814029134512316530044410519568085384228062976307682031206774113906545955943037838816634876350390741533430512551657574429292426767507617149017772255851766693091824706784217728162217437125574532393036884774918722401180682415669302788165904296879523188773166301855081981055232991512072273777892896307980858140993217019392450138326282502984173525895838119744272347627823000919628619332318050619167090822550973346403356948449089436012595661540274728162662946888416291795131351704578272851431692006771397535049841648083207710567687609318712087814948070879234247875126180782517875871237087599049134032693388799810291555935338921580379246939676991922094529821285185247462471417209095075004528321214231002636998475363514162569179465335144279052586278484364200767984949443074971537378875546079491020944438457172055654430598696590539932350941130592114396927687627175476255027931075277222959640868644895631468627682810200734460805493593193523255750006820889796701923885258544092403255464177561911024431792313985505644222457429217155247649768465078802279728087630008751499257123267396825812715351342853353470337080955079082928399533300336487639104546756434059868566528534768203235042219316249005655487214831059006513070413510711104158094033789807838105244296817770592166008796614308651727466212316118650771506599140466102367222971591535261625448053061667227673854501935130807483901753775874695006257918702074526132091417160493688863470080278952906608592816368034787008247694467940469414178523322487792414208957322929433021152532996908784357360636215565294304621725241762176238820485959701842812318033667663298486700853313657159179758739652185768922021032140543868345429779044092788273585794468990090102641035675249139444237644759373808051843360870368613130546348667920469721159198862441715211904169251372333104462483727720105565578738748810118273871228675634617484011901170166743884940138910970579516067496567300896061886973479878516125309417714059224250610043450058075144391817460147728114877349864627751240327516016875704237659952804776165276879002503545338342835170215328614767460216132701519555294566215873615860673253894803740474181928790291858663145791386538657528323920781305660270023129283245716926220542839241948736331030157375311413119973631505521791509440228878381498446170775662411567954451529692582886094373958861596613668738623959449596533122957151831523451472397076439288167377515680750897229382420910446382031615112500234671747843821993035208903529507130569874629623740285558020691209649042112413062846868743659889735610254195517678787417688884958024075237050870973672690845657933266004640043385060034278015203237251864504404938375958623982166624415130618719243595072015830388402683124143129129588520306734398496485214746114319124707073709177340451787276925843377129003314933552594895224319574902805557104307188325916778210283286856215303369178789056732885182960910902183574930317811959448910176265429970517369779882343737227264480162679301231986546881254474252876909494837255843706849498562501616586395871966003245033068035358560084217751996689102865854606650528280307449289146761129660028520157349974143398994009847665930852318561873083679799076896693742360008896425780903972362872450361023683033632004464950025569743053968440293878489473948338079424144718854498566778262381733314388234191916098918378188346176643168241772990680739287749111471554956411358574032094755563286051263639355336392354262703277458964916897990965234231785071468059052654485293624099328587574234189972732217055049673797676217814034422098288660825533666178930283050609702784288047495347560846078016363518343860952338957377103130073749092015928129080363387841820924877348140926903309347581193012587922523120600928124906376306904919822143219121500135194071379231093731844452450047218234343051542795084401168829794677444670856694562843815741613358498623918804161076527869540307155037619675014178646302041810895053024691618823222568828004336479197174279621340812498920017591026141715428240219521588328651633601170574254824452063581411673632414512346179616346822623873111105956176407576564554870570410555424647820137459567811511577882854112986422080058121878421876127549975016814351138589171551174236357188067945176239931467433462084578708716848892440354882107684871898052364821841790624430829168623588754208216934169396897959241046137537853748214006304105585766116502626214725946054351375936051421462617042683497798594211955345877463245342280633891545413484060288935760188957022308854794174461464948738338246670258338201289560310858628343189982841144027522766338269871365759630742049314824419929830613282802580132917020815542813197586873553314789015425581334894891488185108158736372`6000.;

N[hr[1, 1, 1, -1, 0, 0], prec_:$MachinePrecision] = 0.055503924007534257482483319565579235544638953489049579858520403039302539492894260882386591977355365648406843212168551362410030877017689992817612063224097064951501287076899780360744622918844518795093437197447694323328626120809105418433238013232147437383322282424702295605870595156504639626514444261335885872233590670922574109322440440495981308922450842132085057094423720497212901479986474829535079272111892591029941038903133155721925654335665508176804326342007097764387735676913114757955576149245051676809462970968029474046619619962325610270454624338131826845300967684836016986055010698131074805674042352905732983075147438131026525687587524018833989174160452032600408010353022309377114917784915211092928358600239635051043401659068278478666507662545379954686665602594346292664340616571293925221496001580563441778941385944427471636653609187004496603296963246635409742301799747307871746198719224315794539452991276347860825760525934404841437120162985041197224219220734610542648360407171728527775326144057623405665305737095753024623944861440521753609993487595213535413437043794906319398587044916605178562204147687245381249167280972203957074252235056684646362105486797107914136647057908097421288307857130859832604396060973273438731743700976759881009144143036460900957714563643866088180712254868748277598335605678803097893522611100982254072054090003640402692419185012982010275416578774922093578695627412716154048243004705564482104649056790273280597239607282233154779353765303592847176980660855939185186189457045532639707383256903481331784966447960064909137349030657394186477257329767512443834160460442644584891053861492855773912321117528932337362316352607517863524045808401156308324417468012574188503237943672027030591221556870781944422906964206567930689024204078547638497595201334375637681398531694093604564493817632110326068754100406377792151718598832031427260853166170519702021088173172237523066431911597948471631717114087828660747381408381941796792800798787446991299877696475328119499062130903207017822210452885074799735910081404065080942591937231736475074668266325686171374297904213766527310985739879944187175294471803400147228549223782209737759504227509407940666211691687921273882598273218314046117146090106548947319890922671331226454284794408451182423980643383057483094449753490766286883027564688423975567464034874249151120621341337872403525494362952890734647542005937589943016142950832872332221231389316955614864560488155399767906203432408891913714447944969402274217438836906548280810447617069024603605119812899246326619119180004432546112531750177358753236288128806701000847958346664822359229264839060730761571047382167835697873230469252081376343014876774104288341409650666938089668102423850804773609055186085653752009568732822595178600943858189902325111649302940529664117101310478258975308053121260437808957429762413735886357166698641155645471274192659337788586624991662315484030932514757108395937217334146543355722226706905270111150509150153957785679181624631541026018303946857328134431676055781946656033935976477115990908246265429682651162028640369925065364948414547760684046103424609858740392862857704650494202005613244177313399578128791348209621539938066735238488334368835495694869481376058023893474840298454415177399401546288651015609281779139101236131557963976886529241432886952507995120541937569548644753012966883045483013468578936538834127147179565903568665120637376175630067177080784381798942595080624728057563512341931468100917930376232179148451161056804238132582756642789198605428391218643455157528729651619433147377498320060351684999262408937279289670911759704742129693997102164469968284415855481864222653834236129082361904461280035487529055758925999311318454881602577066340344180112673517218703872203723546160399993564527166549178738944560621409033501122694255057435977528631370852521542912106792306715791972731550319008436940136695023848510228367399229400772511838183592488652554314521672057832087491986763687949988495273676286171254678428926494330205310654597661395525620594590433920083741040384719934865161335067294279610891485215914918953542539792288203566949431756648635263165474384094171595394781708117102634226797559461982679999132977891703137538514671283912624624303879480350316426859899192308323179444237090645422339857351389520322844428993546039072904878290818625702589507092135331169585410284025998370448817998272856844300718617981031913455173214551965184445254769864734083665359074801932795007068301441355455915463698334145335563998517404768146794858242584205481168466005043834719891206513252678327430810146856143116650303047766096296965764116094920706545696318586750795725996327642334759836260115026759617490829695321144747006440000359201749224118771645888442396757461757135750712678524349048983264357167071382517477294486322101130375989155477589202918715728935203009747242533039131452441961250367344635636883986116844265837387554773574958928440195493165079880909765041437573374984544016896187866641336510393920275337860311999771768066426028096789399607933669413687986549785583740780007276741860363308087404695615092383756252077233337454298850197840667858777670107490242225090191239504416150070161830430929068785318994403700072945337970985393332165638945106176656260891007826812102295490317417313842678303678678106651909333659723167976351193871671812834837553357683593956057370812992850045492680297198621493740405911624452911898152387068179313908328365196947951189436454717747974144707194757391370085272856512563937508906833279980191852151554401154260126929092214854158356130155573236433154141914375025329923843018385007622385866247020532640175504340856316874971725656255562371141851393957673167299542964222491010130991640973633297625446789313494400387072003740377248723902083964761672101225163820310186050944283522461750683066113014082852927607555957286149719478379582008470173840337947523134213250913459300031140539778303204772211005117113753627228544905591388850357372481129184149755142625112267413420478614457684526778949732546956651446460303720231312996946752339690212174335242520823784171799459474`6000.;

N[hr[1, 1, 1, -1, 0, 1], prec_:$MachinePrecision] = 0.005601605184879626995739376359515552899451897869252362143608855560036408798036663138687349672320352387616300631118292268061495648272002919775486156730438565807921673560992098039555318315414241742964601153908447344238236930842867189431250049345270296971539367992520783391449810059074101279709284184600804573918411554093616691860996392340749224674389155145475479062429549586405482175128268592959952107334499360113404690907026139481915625091820713699704943365014578112331088937031490139365840281712070183509874369924537905168734000795577804383113625690262299626888365689154168714637779716900587134019524149382679082291111596046868616502089069617827726073223962795226596591378615347119254662986154468473473515961234075274778987144559979662172684831092158218519796583250406674286195865567039674523251258565776475476457750990981317708254365093250799961266674854160495664883234826178381752102546869533545911494873757337559224546713314165689397684555898339664769059737868706181896122281444311596646847035772672972510462821928465463887761710500385275448406064150969559045817352498149165964201546331858680909074816997495123191754013960487169449908824452847573268109568757329730285737060644025954001759738608074695242833847438405931066224896890494309631085915911406551814834484789983751800223882876619743743800847825691472398229499127691987931515844957907860795838501996100613135693706715210370622624450756880978588405674643448872754375777725016903120455897439939396114210109871671547337055142901663567804981780142254491114414416675615581731977926538243439984786692359030164520203747801523093681970967221136552056569165804678947367784890528172896967940318255077532396862162157902226465738392506865373152353973207684146868396395750490737335965296961013371612184098104490024051509701346135496109933016389972976544338253362034130081560629384172942637730245403134744413370281000218935185683805911309831714004603273119340946766927762918491849036627096780456972357124967290923923646085423787758247838322086876070091845906231894721920510440766352249978364493440818588884365256554095397302230514365959301375842180197546240630996084816323435799668816060825765731531105864850041227505699913375855660539035240844124368624039397360552258198670347534889496554432397048054198357953295767842039956414661263516347521477145582876663992424016171518562535767343540457327845986197055010732657622222292737854174435275045702367974273665019625103614328744086192605534495837888520907462270730201410887862172912709370756514903337623984659830524557222127945940302914892652705351592588039743451072708266543435132936348292148489164382609276051095514281063247958478032270145813730435902240891079426626757590312138370303198608089448152889023550999038165155832979570750947503275129358512214479230188538866454727734965232297197411408988152663300157553847566165633900409165528949611867823515587251420806500984717813202786621042966584011159009738141532916589739875973089527027659945875748377676170409157706483848363232059916862324230821024134929099744712189137645312257889313300274692438056789054927382839879733652249521644687549560761805998496779585804980671857759071183122379492512800076853322532171921544216466744944903815461586739165350774468522237976050871873130757534493950801138423548793028414756970687883778436474474546549453182720750359783217817476403183439301017315999612222049426238570902878148971517721693381286717648848837810536469195419117240002106735605952274507238123279106349066769129962983934277096819972553512854513389435186099038000761636893146841105607937163521598344912686980877326124928796444843728993561754149714281006609771088899567304018384842481602676798558707546890019715102536294524589430521689150748308493911897069694209035846617422940305516177276841398241147513221896422087598430373392194562450678933597813156868665889138017071154547657715603769480489155428833941185393493214076484676656402140783755592350542791767671799808160110568342142305815973310906604856512980504983022320710063760729842835218978241419021685631124528044520258013997491361389218908462724480477229989358308682524583401903231744782451294342309215781640961755158067522187188510699425253298160732456892556497396362512975534656212393564867477997524184014167665720104980255525256673931807625341052207117511930731491884865334171151347994124745643940403726161966655746801483746879540516324175487663469369346471967250016394342333320121157130143063980456548810660001752312929950110701235178265148496420239646626895769103440326741366648230325954124085072315659029632921080130778558064785522972433645020249573297550871147591632840752301820973502424771335895126930011286350202456513377853473280997902062652412399410342072885722018970283800543123180522861825457066879017029905185343348230743625135074977024711818163237971097290536588042220630829456547985046493438932308851249429003531274941259042109658144301420550849418429282870791596450751587372525928798032464851112930833607623479582032146701527104764087886314194787852886987220877483445296048344121329116145978091945921043641381318827629911795813611398052364990111558145547007819505667709272967167970921580122015093401422474666117013160413683400408284407162584284082910306448995040108993787112463246652849903204842037396613885445424147614421094036099227712962544220595691934736168442169994555146784370474644327096031112793875124854442682926504203253276781366915019159009207395832772066771873235146147540635969496010437857848076352388102336457759294332611259030491801811583881736704286976137997983496678358300858747059277842540071164980602122103627046696199245434123597186032981779339411242374310549184239697041927330086194594759209370698014750713454606076050281408173909734360168320514849555326512879243899699129699729591082756640838676029956907747377801143905721808239763798382450384318160409855618585036507074587138552315458170752707118474097805899777950357273335127563967992603550838165699585093958682843793513839440262182887106819884703603243848391726018351334412360263165014760209407560196521645108933062375782533373868933471561`6000.;

N[hr[1, 1, 1, -1, 1, -1], prec_:$MachinePrecision] = -0.000703914336543014599373915196687475880824694042402317116720254592947750556808148117568094743586876292339556660771828957316884707301717921920270987583389171609500489449466949512989298331633694339233845397990795977146024790248581162380472224683006405670699480525160154752230950383009824037108464780159168962487019129458161603206911740050668120507922894700822714676560242209904571939876345233660910957957167462755372526477656356505282728743345129515497790898157298332111090828581163954211384756461859596279446914523510826901374718270667339193443384733975952901437401491015598779254792228786919416646980691160973051320356534031001653017161808137228596139880917913178423759200882266822026897176108827135100171152410455588543212038592618773601264250987542044486497504372196122538508991402329074720279866921729028794588705393263607328335517669466314427332524694185857322073332424587422194005950526788620658468804657423122847804885060879530661214315892504854228220036371766384506724237415467779476611501639662532787494565683768219199775759222255585790027658174232915810059112336759515392608529134761895402623454120976278035440567389291766217560800170113754625131636696899045796273503463122346333586680956155597814797554334015282475818909906690026416772437512769704128292459848594998312790517671562762051586577937502423132365627026643466179593538769877491390228877621331196720280226553520034141550049146458016695413347539353708202642066807539407635219037976446975188089986316077157590392923925340081251265934587312587072412140123006290459497544987277377244809454919221352330618507053350817974333146498488548975143382669368366738136695145981880510449950223008486434520524030290516435253032291534172813200084548270769924797446020962140142269235788523428398459680852531129963106105026146553495809955920871175313546630169854860873981228401172986816726855969329051736014859373733907402517126215149286412659862024457132094165659656006213569330977807936566606315873308050699731668105678128773846553945674625594743314434594718715421769387688819146084605157205717930911349506078084972781149691943777174645124851342225874037677372940120279190917622508818864924458415640942166487979996583834009071222145546384896864646239770005794086251582516435384553936094305359639953882984140316857985922404235667488452555823919217255348647639178725837393428173282037556327091617761735975722997128926361503994439617843953348908418461661695851997852694851071910443819923254280660085796813639914537701355688639049036409544889437537257389716824877044993461890159739924424411188519613515850336994455370568094383800392568925804914746416925812148220596789382535818493451300039792205668767137214201256573388681350046186898612030963424673482496589391722880275925615442310516783355422308483743592487925068587334140166303022606985302407877841649670240296178058758529718031619221189111095925145016141096315447632549767996012237542802327002500644108879662071322364782211945569026501176519082006882156254388039594078657675133111241079161003269927316885448512707906082934811302559760035436865107336423224713890067917000489919574733595903008711906398317155040372307241303566562122226206216564189758897250452803814826228379298238490717559908819436066612683320627796931310849609420461142617253900033207233730211777140752132916267392237302492311977555157298704591314047097295282708993549581359013251462693799635734464230805919234379677543327885134211698719724589558885207278194266309435925302722155258311041092614749392277748621968128967952167860782991646755387454492395771127404571053642722347019296363524407175144579448555093692516533613432525571749533134994042101713952866160216178788831581666093019848999719748736805244206494823216509948847877161379756287527710843914724929317355053362991576669295853540624785628585486671120107548229370852672400752048535166436330636085358885501397515257741973753603288290190500975336406261669823533565703887384298370998237948246764409941242276044165839400218036786721220961102274059040212675775597699098854494050299281844343731860007680342568460259907549743367318562712681084305322567912916225476990599316264472797202484305208579537104830264445475143167575472290096801336591989517200531222106425093073123485056606056174352650171467592662882587332906186775937101910961796328531508415442225549179993185718913166222787030672297405448506398741222047734325722088117753091346394461001752641607322417791370930992926967120230528183105628142807084869235734478708403819376139966962035522902855494006288508078848495389692995325877145583851018348613947420720395280342590965950722237318758483465761116518627530256411403928387007112805754709619349392586162589145812654375005560946371686408789748657975507996659241759681968212222368232871674158517567829004063873942178296933003837177763641534764716304216781062173551290734757693658718706208677878858576014335140800908108828549021611393239435108434046560221055689815468587015960306582548710958674159002628440739192390511719238280373499275364875345786753718651976052317465397632367758493608560759324571487628504897311135465764520857215597699332957731592693888649864881308229946206335242493123344149508819340027485221338258581711072318376667877507784476043661147240831481744047061427112306771935262901189820489600139962816530978840035881324622208156441393478906465397753177932289329703136076355812801018760677797446979529460619587305744076118713870520146693694572052060264541885671452619336971256929494592796469113517390377457891014531521732771072111022443214891030052242934206524878998540480885929910307767267000985715849314544848143857047463496388645208656192009418599163387889822988012744136340984394364648120081203634673793880802336580705072132566833296863863277081550801557790185550365297076758673183842370262081562793703127506214697520432739200294037160408676424517400117197801537896859187742783283467565487359165408574363234390013024918049367819071250888825971167353307140809320282178995992855391072184563047413071530187356728204811225649546835159633846065305456058906316469879615942859129200102770552179`6000.;

N[hr[1, 1, 1, -1, 1, 0], prec_:$MachinePrecision] = -0.021223589387328459662626942154378282866095626993096321517117855522255847437594500955559081175852430606991089021261574954624565675722211082741678877579604385498546992169274460504169562803404455943280779605591934249288638315340423197358385370847715864136505851723147370919540893580523739459554439550016742086585466373805308255961522947790998266812625928818024858926371441188048819740988830831974996416517382359551017474731878568769231536357838402372522082843287037089284491699900161574513371714879784426762206382378282300883731635193941202060484633693314412593732181159588582920290842993704106137841972001521078761096405480141192910194032156729721994812774870609052183878583262040009689560101291215173280750355153964508266002072305190081169017727776405282784873349267533932967230303299691622645436733609583221074437678769895650396674225708576371827598667715324106579947025407017093728355773388846903562792774491506827428456952240461696714685854125070857029235594653696276587945534046884820388297981124791509156450765987021413686287246040821502546189738066893136586297724187378203510287064205298937851435418891897556669729981655913325761074736962839813402782521777380722259945617671233647208614068216497477038293992560710756504669212959358622444067569570125506698731444138764670770352750839672983830792984628767639798554312673028493946005249765637288397433981009628995162826830710772204878416972142467017994014766369399525729308150152361549215569189060383518755054719892139980990640096040867520854649864116887472425881342462788359664035170735037533311404094040092596433734841038882194271673447932847349766363509972401376951774355879634037113659465505353523815301509036678932883434974372766486580975562645087954629894409935192399285856497417651724191346932913071997129705126238143826007154985370518667541466850429966356631293848821570810979717279002472593509445520120832994915492219210403246979439090905482496298153287570381490510189529807968526469525469234521641098616066292365636245066434335866648649994899493510134853299298059304939154243301516739713376071382599207173104284436355663620982760936018251290819450160915215503230458940547797024943472717479863119781542250048067416440153287418918906389566061421348848730647730139759413783142016431651034303706742123439676120354237140098588656202742448843678650124082305720945115024195635802835118867146612086405486352648995081377990740949879696820816879120578280785983649304827218844183348559176041221823742686921745663035353783046047062727253197100389769303866417831875112412888395059476640670700337509137869924881318759710609603445222130220155220506476019114650162893082239971015533859531303464615141944225382478192314650904211451692292385736946024307791880165476876382815401990019934658635751617979654574685934936564827557413079605330981195844651733717581090715127181577860148667056375935353791371413145660855454410037518338704669318643484823266980048444624016422289346274968950441034436199385469810686669626976348273542604816723245197342109737273161311167790968198309395427967927248447829585291780177462390403047656266114756280070951042073934101954512790974124913593203099700495497059492937912464590306079035769380444639260985898583518943806660689693540041682708241287048502248949327875428605215434355944124220931638385792512192810228884077180652767423592050153440488835976003445137470797800425453762861296753886527697305573106814895500838580180410198973371658981759479083403764254560946956437050393345691528307708380921381770023443792990360754861363916048148364150880161233905864903877302090430737540457573336104723685702236515500970638100860967257071727690398664684883828150639126439255122062147100314176059799711169433129640300787981173326123454836798186312233526152568049010817369261231904521646173031168922265295385296675560735708733637763864107471456385636334373533534838994047581575515746523870518463138113819398959458459176273855952977669486705817500071160276163672204362965808823305540569896677385494910475835878742208476611173933754418509237770697217302494089688491157379343373872189213952067203980830701488207518488986702817465825280499643418981813706559888793755208513600443840569571229868236698243867010910874735544978106939932158125639296273663017938726034170057284124200706617993255644976797800786194522285094623357756168379860830367729507079532521184427461915467128418091987100699745441306808932351802845608263539004566645427729537674735447882127999445528396820405722104452898959011999239307757090719258444437952272762445080796882161561107535681983599813595955306539371474861763996120948304651775712616176952503019472731454311682118131221224899357256574279836173014204798703254897412539378688899912265703362410946058205399521198555956935468431333452559822325459725455244702935050548412669065459469559316789487351723497396015365699763088724808636813808798064624691743502908423767208031257023456825945980249985425336749553295453594633971543419525383455136029049139574811577809465875378006062871797960742522090461641058895102433469810104479225582143057256947352975119246805389762308414233454970752583277656222690180306614798570661745298241095929004858684916549189644897632791577039654817901775708134951389886986135225529507342921706471588744795805801296219338467478900041881973149409825093454623236053752952049068878524390759801647529444827303093570081304895679347548084599698927956369172015093666609168171314069925559680211600216460265664717100679366014397015948056714615056587557637137482597535325650085517922500491149642393994556586206436718450362370640222863170033797439707510908445409815967851428566667151464097771132640911757050185685184234705013900302233569461997898142998256511997456903396575889233757721429387149933635426109678407890149346979685036390861930086120683963390734550117250062061724156320671951329759628344847540331022109987990109263750453829585037370783934542519783174387221682331420576291802589101284816666179164450750201190819739237035253357167851069954680470824599621852885841475765912842832265769698915623531298349798898981242446068148489953049`6000.;

N[hr[1, 1, 1, -1, 1, 1], prec_:$MachinePrecision] = -0.001061168428094146873843196603798597121178138283051215672344619466953843357544085241695083295316271578301302613600704723934050088499191117382525518650761211314591067111597348180243746372343642655783755800175893303331170557093257274460363264816806794383460502658346919166231897664629986555971124008853645893792041983613310635969766100998266605049226962122607557433931491077128934216369199894839583500112986595663691130954667436086765196440083772907308442860085738385814346034212151773514389390516840411005776437264694153239780534420172528573078459601224180262962504719236080629015394360580227157815491729610168402256632541843221531635425245923675846476507059679515390261279346174345412447343374044207732179924148246964433737505924418822380685162331025017814322463143703925141322605934802181181124852357316773822879277291904665080579424563490224820974265405610514556176273696378267692204801873414769923120798784698543666603400763104271432444173228451017793989205360274456959845972380269178625458006212156211427987952770769621609545312152713775984197801494746314258655510277499882255800812554674630030574918205802871509083349741672934408206671591670989189127305091369109798821669305392335749212644959171146235851059473666202245690223729966468033313311306487021925461053284427685496199192216151326109393561288068327578023685375667050462022567929700212075302985093025005307071570737345266002410289986729147458018051393186177066552539392732256812605240450822216646971328764635023558672123331545886940847566341410600417046289492362670460360503409003349681450964067458577337049148466142663502008564008180855134065928119634002477645910033127382532075070485777037247650592597861131401271742564226124904887915362388126607894075447058476473101647473831618356576388532947277816602922367024978938810389151526548096012282017098771669744669047994484762898135922417282596274516481143773087528095005044807749357937994900631581051693998760877484135973218266964747320963001964368213348865866904208653788233007068353234473589650544294691251307938062054499530566141034127123583201986678999326573471229301215886155320711003019813095349678900795017285030125473032561324408953675682210360463702977303125281441899577135077633485454050880973267445459359967311323948498916943828673850281738427452543061049451212157033833103045363471652403683058543926242803569601141268579783634606109517431047516261377361585735653484034992258497978907273164296551323281985970865421096907264020398236791125573726211967690609189851805274801265276092802626644570633267516374641530594136218369726137910475182952199226805227800873191853912002676433150536588819202738863187226367119373944699387578246290301203270148467540432677075443592725066078833419648629494707262425823698191626014533227601841067230580417709857547517218513883065813173794321506317986117727688957581798331642111773896993332939658821450316358742160969694458880103299912290866590966099782989601978524726367338622761126555512287581689922889223396942521485949522602713793701351973164820432738050887721671595258448475612429807854235971759735156121756107149389093089943115718111933139193589533063325819727285666806406600289445685417901893309937663727317746400026251605497337701104005510622656386482694639830201046671758767057572363527267984718784846923102395592400749938235258764561891635432193619575963312720939518761242480080257355675302106072709106228539607515004888996730930749157892772101875031216740846453105699484533888405881815188409280001371682786351698918852224088127914961849495763593067975318168086514674928221097468169284302805651781629695636606242927234151660070598644139146267510018993666044447811237805062673773998927386877127560507518061284795829348805277074942771646346553144660670595524179634776802309136964648518161140215622836435656955874797397211418801153265102879601671300815438244501412981400947737412794782619942876709372555899632084178110336348238933422851110972054626511579703569383093706472731296970592261692334189910645809675638623133358836708662901469611637573905319632905400784594040425555051369033223347038021282722700718230464400771910165793784162630126632093949490813239144420183629287638540793173576770398026034724848317169517802182045103532916347107528184489110259591831454908639748925218573134878952965850129351710314836079806612308964848910635552395054350529261539050147608090002731756513106081772401529160963745656591762905212342260649491811922752944335606309214853934502036574693057512507720439666051329433883195930473060122130530862560128254280126873668485858620425545491703032039968834574935933359463452934158426853940896948371169329660542385188934577232028366641183855399271574762466251988742851924348817090247611093275137174493807853225507406614327377450243693680178267123076473021036372282270327234902805355458770380570047489639050946113226204033656358395937421156853226953264645150565396189196874266685530587701064065349502005790250714948371139206345814567762445728576506063199365535395410458820019884474098169104902524733852058816840384209971647436820334822876507587485316040542399308090877044335022581125719012033138725810106880329377775588243165037940839350055188748086301910480463807894756475029251533181304856202744762493227426352623730037172447737500449242158150113439499903960329283006236242790564762268641713309016970816847730909878759468457736652657209585207653265493272178487614734342445141630911185035084798004185114293020351942445929827321834921959079003234608236680266698889845579172004393915308924318464357871803830583670342844525103358070574004404635582495591604116986289388412336152554946216146213519058295614303578936538251090076227474690486567086655446894962324781267620851738436368667410385851268238039538545736190272270436293983561771782227948027047042497490954107088101383439060147070090551792219847016139909498073616987620355949691352041712170084297270104240788105316025865695656629611163572100077691066913850928635446715014839890391568128440192572779955728646383860541387840508035888871042606688007811667139041436251714269200174763746921140515685293`6000.;

N[hr[1, 1, 1, 0, -1, -1], prec_:$MachinePrecision] = 0.003023847915631586717136235979675992968134485080314978559194009495044869299011627322773648925525138530598739769536095929933816556767221576444184772878395307296219115014128300017165775554763796727425415916620537215545869920381118196502880837440298492323014965234815724573998638883851795788391067427095832171544577689402372678513333166103339400210481050753766562416599037515128568811599791679965287470665153003799113470932314511751867746062426290246800567168967021972739961591232190989501964338878914416973595489057549002910345773484773890652533266623912904743012235052086559292772929853680709649120205926242824920390612016770381004926444148398781734243930710865994242109913914847748286857398376393762934910766383209287000094938705533643302145827451870550272720333606390876162402708482871647318493301905410639004922056961250312957094978563722788468227844311397356404716865540799197338566542242640556188871004670249242906522756773785083086754536863941339290139809944830291006926765929514172795094088761991163843070721011434214898325328203797170145335628924828105484022583122578331373042302637075162161319513722916057801057383844909368198200766996490125712907540979920755655952636788431318751689405782049602304302430833091998575048646279054940169539563951587741904887711261992143687761180125318760834557158966546631049287036550305497196374483770862922065307052568197717565372048275163014751007212444371994863893143276407523257689068838408609107577048849630287156457080420850990756838519064826093532422385135363833372387319178764119854224364559980076014136015827773155383148332397293248660750681226506646953598839907479605834396582649615094204049675724904021011140772895846307292935904918805927903346948249176328522109297328803630226303449799880152889850050792329131716968843424771434116504194618705756280831881800811757485151867841956901724072856446181062426460751490569229575293866424701591323808485155181469781989524168564036228815765168467144006400656871777865677097988703143953592794637997148253254486912587575513776941073110521838512066435320418800377933901493594055985182385947273441687264567770981980863419043729894403524210596077399787558396910214035304644250823598349495544602298079826906687929169413500607172837587546647847729313252496178344580666134073194858616637651771265108103965931453999033317614643005263365107093625434921462966431916738900022576506900395083312231411173533190123653531322401375228365663984491382398609457451448421384507196593793174887342198618999620796741841541678522590676443889776482212247391804479836029131249812615570127301665031920966569796501341783733862489478189295379930051886681940370230634443235304119795800888715482726486686334020931453612495850739590979422055702218603075498933681415919233283748862665424708987678292747174015748206466423106189942649992866034514659648580053557566096864967354103004426299666625230852680086454646425855766035235626434069422814948822406587685751990306733308882218632208740977978078007587801323487509964184253096686680476263111110986725348223519058280899940776803006447318906118072693898158084719607522633295389681797511066085762087029740605141125704924440608407978497136353985336771892476919062321533697941180496370955502540647057857258704003748719718647801188939231358783169202967987653997127829046979713523593181871591240033017794822374011337283010616393838964701271826249702493235359793426262303221794081910931083938272651208290290375710684925302866370239693851366862543702593767948424837876047063803791350225256471909715894018833980483441513154407038483420245949866702689436830470749612237290165940441886547454658661034277362087657719954594783190930928687574349785924156895250202977487873586040422060273893640627535170908936838895780430361392450248524472414547803473414677772675147846787449219006470007027565038787921807563344290273845039692030283787167123025200772983214450281378371676410110606839333753272281575678050762813134410379763234052086766839059269578506229667922184067617987633377214327273572434391766022392967020402602262982252604518606110148690786583348811477379010378063906175306026853556220588352995293007167597097888469790034995588738002707762055440319187119168984483316101824457847012071187028574055235901841408231352234263441905894263579673903951258285044082269211278865506865540021489871587822811616853345093019253920067694603051862495569332852238213939428846618188654143263518034271269738289235063926719742427608216681201627514359768909231882162229320703557325765055031140394847861614211705230436028297597866724809986805590666771347375167167644693627563207560063534377104531753545315397141145220417036859509378129030617300795059291223249054034856325051967385765174163578027695592016677882159776591340235295618997946874449140065346508810104788755914206167655373765546698150170375957588011239556589024134918566236763584898714563112533786313335479741850558319323607716683335861403034640238508463040374109610586496015128416767459850116169927262508606505281932110458726129451554154319072341417261778014063609554669047230302605061641545497945549826323503258450820005026309689372737814927652915266740950735558180381370447094561304413224134773452020259703762887860242961088123873122560708906549513647550090300635442660760895042148632397267496068696828816079568414844037385958436674431968906739562819447019612348396608467741843516770232835875497815210196140869689213890310861704140745828430272863280941992244573179627146884731032646376744313033422415526710753072000503499343458690591180712854912005901077252792560431956515336877896459770673868098326766498723700073366903748689389657417030173649470465655678897605663266524617492622473899647369129409958401786875247389581689059851704334638430207611911668143877869033325323411981234937892756957426992853967243257839610123501742856722246040057180244802458109452001685338842805987772167941935783363133878358109254686831117243841811691243620317501061892740507680228351879238243068884666940969581459536313713499202605637840339388248619937493002769179978386822033751697377454938849325794252281958024016`6000.;

N[hr[1, 1, 1, 0, -1, 0], prec_:$MachinePrecision] = -0.12527330199885259561577541968087611822519544231674355565643965946532263909124769025340779704474578140734763511329512421431208539585809021486478165422946926105861017926191610397528122820051065559754938262890235491985358394662183707242894167773930020178371138897528517930877465886233760774019518794949556514101947794556066697769320565004486975561338937317240738916392156451831884262066458165899996423767055577254536064269926124439576333429873275147981338937834785844126045343261630742650816327522956557954999108086809571991638589647789326009082586978937057764060569492724775845294601311912909275933942866022736279384742565960873092157207158635912413065892508094503190117119762720347779102819931553804629654114107198691954142453299367882139549568169035282903817673227137762981373205925437716220682378060955860870277415789298680169643917662257780635374967399396625343851683969699104629831290890977863027832944422808057503513115710082010956638700770676685563016643080247708387442800212763266514490542331033129697743061599692144414459339043149929623632895317704941807101067446971301192906631108060815761198493465690406530797863890275035676897721306499432455761614671511203934029826555786743920476815685636516371434543362439905297103190766463541393697307620128835970671109087567257406515339947803005377559057388905620602214694007898578671403061917352133527866239200974481747385908290239533382718563169058321481253661000150184181063908896894243881263743666450535809303573350327696442236986103977870308739913545237904173442859910173784222937201074422386097515685952064722974657535277443714287143407544448255148871711468176109820677786437525630202280618410864876174351939930871879531172625076772645852855247096901216488408539728028558741365844972307435306275213424337245702298699235484815373427946504153768468293558958638375845359539622787215090740571661433395443455238226393458536496515920536512267139305393633496430954124827869052333943143080368988785716889924948496715709401387257399417049830091933712487369474231182549407258199607434561915961039125998073554742106402938086816586050797609387889196376974092684260247737510734640567930237590390299283616881975665430535102784522029653339154089752319533334353374028290477643408437720815241177807506262368520694144186423342652487249495818295673604152447221450256205357330742605893965538468712801158090095531404388931856354382865919925384112148417900844708287758298383156037149631668309898491166652772589857364765708692698889137282431177493495299043835344741378571152835152383680339944388301921295171295379711163939062890860858122048322630253118972848234243664579523312458906246739163085304268296191244553629685813967826003221470870066986035080710624045108332982354909368214971979738676015518169975729405885003941596904145721947933225506997629111004631186107066970681302662476202048993467242141124870871841985742554648778804725003873026088412186177695927083826784562526262620408287796409993339492464032852330297988771213963925735001298899085430329082837617603282271619323619452892252933866724610104349981087959382073619199028155994774239600434918506995434351709919939969659261786313065262701581040057200117031490708990408153035274916356367200485351013765008625352023698289078570202851589396920294850954288700919650973630601850651835678259997382561418771980619393246610478069158276662472253371312660920320124287760393904990342295272792213855294141961733300632510967593587367653351167677650951058314808398642560439242764325756671275679600374543722394568710258373843290340380339176975078923511482111822391766869541985006728524420840955999981785437009549131527956416464479498593679283444067924290721303772950466010200558247961865667872599914456453507679692959519798397374359086585362004619056677463885478849072651946230152011912321613775137119673793728845223397190314515478756952122247355664822529061743094316894229994302352670842743782490425347896277443151103626894033229237659161732504502196584172981738950868235106228558754808925669752860018342494381598340472622896211222742559816998729846019306135047174791190400823204309057974946069836179337099416758246020436163294771543060842434953112922876749778334749030871591880572264805986468027996455194018678121530456391623587739795120584443621233483064709948272496522049391574442931482497738457785091105938238074937063873951693771844550599005054584408713758728628944101921516121466933270209231241191305155039765545562256459761068779219638106888610574534736476678042238248998140284169898544840994984681000350206393129754134790715743148642461133338022147219654791948249454515530075802880217660820831720865979144258855520331792851856179402073754074848906060958397342393217764074626780714269218888842055692885301785971061680122942343276567740322479890299592767607177282795734409672541595131355036316884267619246495645177820253919056885697621578437000828540025497506910681620239272363021618872600890144229752816160649924108245443017120686477911281077769953718397463463868440712436472532938827253448613399376326500507329018805482665834618516866716083703593638671088569989734921869294328758362508776355905546190421309427540973491927128761369416148922888698204915539978569272449850527846030710757903120861124832078866635684338512449940058801027257417582939635665786622697387981240545101440655763011266962937292616379557861508307342596701999749965589882249141751554307300673070531070397855494229761422765845835661769401486624254134267617337589394678630565814945455287655262440500172599781765796555906590581788893963373256462806129280419303500391455461652922754237743551439197276136829326415218834834242010561058960130414689146303158815130814728656058860614872994443523985608705825513552096077436896057145753463129823057403204835371851431803070456760662942912930217269287165505331132516350926417904016909875696699981447638094919683483802664786484515091451241770859233580313636602628643245243343001915832460981819511079436988739624010371813482796358575957355068746717229033264550646663866747046780663197249217930440057051682361933026582157378`6000.;

N[hr[1, 1, 1, 0, -1, 1], prec_:$MachinePrecision] = 0.002595073324861517745071350413877992606659722043751365607020383279956489931978359321723498123852636670748384949111066278248595301374228275688890924868594532912628124299744329502822278786109727182311491478956199683762536920751488613817937751152056330611787725705970755763466081386965996269715642851329721603629779021499311698765569023498161197830627467706972589052151985049263927300656280769293327481867157924982639517629538428140776753778082308493571113616460393282448408298752477250657075248569758099791272022559851702354523208708859371110908033643514493983114068971839622063710754581196103038272345882122152058931986555359170573680142732567667931242840440603769871111804744925100792351327027243168840745424705982859743431708935781066433625700828538776970007414648319255654633799295888163693706148368740808701902195864666831311927160862377399846316852277527631174837471836817418755620628534240152720375940160194157737179505765770590849856041170650039178571023305333014824130176867186208495384168850378928949422404842746313017371227607381477907149344233470098889174619547200728974430383309081094240000635978047657536588039639878989582595007641829650204080316570605506617869142023019427390294601280379077550658601949521088200009311073635322130801238536062304500884786841859052331808754438327815729637831033176080940775367831523510896441607062172996255550752715233279871403850022270397123483745173295946045801117909899807433533257566257059084238677087802384525388863567248664756031207643718706065469777629410745965605350897218953452262169334307781571907214827297828419256006110683306124585222162969631989919485158242979066573404582002391904179766866043870730443753819296599868779346797664076503738095852596179207169513320395685706266321148304373446707014506939534842867994744348711172087690052010293766666926234533230338745057094909240399315201562593955555540359952967845971147348381310057750742380191270993569328491367437375414367918396595619413421688869105424656281808010967796942044827223125809138568338040063917453303394495713799494378197495711113233997217689513216651926020885120679648454464198195586412055920581005485202396080825034829627536707726403915347476471815583313533064255616550094691627695444576432325539294288551675949217981100137576596874879429110962466469546153335138840446076014836334179392928742596884160904461135921921115258453208982479634264266428036604665981911300585579494299708701767341962032136025721014637482563232174002063833554285244867597231266469551434122916134182207002177222263370690813964917429755467115962830600898523505024788850095469074699687941082783221296145220199305792806308512206655605178216488207741596788935016615003490902022792368204891953190140795162178524238041860109223973412724596966581711724699927886640951184173250571031122071709577214730701496447353659437056652862485054459820672445032453311211252175925262696854297749667392291095820624012254327020906064764209528195362886041734990576191738205783616245404131554334290540340428751898303066765038389848157982450328347154269601052460900170972617705726369197960939366021726663646424400471971332020420100983822848658005406611247438860659567990824159592323913667589766577056348786723707203894191134077446130926272793518927546423279506635853984590531613043414569017958420464405278498765008214574391029672241575245561497906526380692742148426800206442783233833187633260569229567484596093873145184566482137545906799038340397995517421183381380628852833083046027811229844762403387210607817601255688696344570801662785638332397928367762260302665817911684927585299830470212712566087010761303999001558061560924420032953053545272746995037759470832743197105978764423771570370744569461484239239739128141168911519302690215298446334221435374307983171250812378226085085729309245984545146962586845189848290107760242066548997569283002852048481835829985284420454964347282303674177428150414096156101984996673404079489349851757331392290038323461459746033964191286051444785286394148516608620076310203275453478742076790946127259631373740975982949061113841254883223771162549236014437725294264777712815963631420889492320581941294178337968229272973517086161884988579983834484876921421887211125231589188017136285738084949848858827515958951326883179026332964965419247802314868713619891495364919980704305412099624180356259647043166779959055118412944564187954029855266284431104741924866703595933375332883944271359650334654110588025482944032232379108978158928619487764805410308609051469581396492227851185213403874850771422775033817647060782223483744313634393481293566808339656055300428793436912191949048216631959685620899039623446663574370748122075499524023777879307410785591981838443279372047511377970599729031183568325386073802497222991638436485363821744469694682976433091311934587224124099674342884554648176366782774698723126988006321654852316285951015373236932762590735704347509034179885647233155957014495826629338971290389733166407364184100807895574777185950784693269345761783361370980659492852739289941430314674336998518809571253792002258641161497430492681454997860486784980423552395635579384899784571322270580838153663380216237316286768723912907419619198745139794236595689335439368709692336709168280818962000665004308392134565073483127311865115077546848648214348938673948319607600399721351183172763819949561303246779001974655355842023870132175509012848809526865643117275026604409651874616127269804908923394790999139144791976173032633507678092333781609992707899338154727781285107762460867231262604103916973472124999116843205267553479406740244742320184587927850175681334624285159646859982988069549797887894707673111329383219669158537995616217120007766440691308543071455481407397171681274573890443896439479225455389351911451393112960686129103389293008766632782635213245639614910224749473583438363884033322580709850754934885216796880859729679231571662999333264386150253169568325614893486423671089593438529807101632849744652763169617588471331832038459689559203489135456609455489447711737831396270458817882184347427237488032590122627629673247375935184368056633420573`6000.;

N[hr[1, 1, 1, 0, 0, -1], prec_:$MachinePrecision] = 0.04690747596815792037633976451063832720190269141843357999053920256868345868667234302749901076394562663614138300731710719502665040736100288067969402625810463881269312981317029048286284865935324790516267348902319787106766680745993923103239407582362371774752247516107771519864869969943024087244938944916409074988340644502467818255486063334115902568402456273738648892092943008948650894915217240257423653021308725749767725187269290167035533632453065507475308856120612754888026032208713925360269557771646367354259977407737993166711013274384879292836150657681662893980911164638393946382820487690940144564905105358358277080104629432340010314842924308537884079531490941166170093782401880819765513283099135657070518728775044682739702384429662067861529128547228493908567575576790612786275985595911058160605054375613626665976403421264835877202553872193609065448077686257138269813837154449734618839164783016560461400596884651517458488593460772263630960954560042968962875508589559453022620975335642443534691479362700773146509772898973203428071074990510685528494300055970584737299072115858565998069631017125318866768674396622142340787135487759332503291171304755847719931332361074617585731354373666121607931728055388088740501268948886600508024393438980335307520492094485663323917061362753363275075528439457507958948959668287018423270614493846199265020471264079602747036635980398646790153976431623634522951636656281069580498973531084827154437626218786549690957600028450824373582180619767767397242734631804596384290315944781175797286176405740562820495409300953053458286152729854889356729123068440254149025653150579220419775185415600214429931181732269358452885689138084905943342667299240917215013496510152515582219174778623579128982156529220853682217881188549238117438632346510797730938513591407524985400206082450936764246622357321818106979890404735784770452001681282832152850398699347220369297700206186230598939275780755480633675158130175688544526378832358688900765267597546909765920794930190255762464525521671288291720235002429298648191590982797673172789170332052788424620883459926895746001812272214136916223610895327536385029554252872320190949789063616085221769876294157991654310040293728990220029696012488964001635811903820631640391957172652604303367669728602755365045504497434308586667014134932132755986277131272379069585776225897386768935907451795734892022351467654655052092361181935152784247836082657114406644461418851893822894876457225801637751418705575151437194806040652773014441933676081912959268764291723509006172700962402605411573064366624101308922359574466623625611031476297981617531657080531366045020706507225655626942935816863843750246756603612278101550447629373967168710804001713351687433352869755210213080654731380725196163068671723272430562988038209876452397371520659222384454640422895508959769335791727870407711600777452884737441170184809627266990161795808447170722534332927791518894722252658246470992637196856117016504814420550677508870700879383271665533036159847316456211070965799289018552019543563601889937305797789585830961245782573377137939611578193814254521532075972686438001473072747956732590721809996207397108524451944809916724963972347092732682691910760840394360998254493332490403451044888170948769286638643803114632261582383948426904919094519562025030775437286086001962217729164541661199978283747650172170816279364425049350561216010413954628783929598039687987215285288125152988981843006855437964216410388696997272750263423233811128037949802464347318683674661084193491057526491347817866775267245906944850258876459943401271736106836064583091014582896606198915913655558787229654172405738479111108176410481239545584655225660571857574365308236696969988661273544903436408564646394861175014253888366294906005131500503139491152169847653272612651087400298019315680443379192697405412413501559780348356725976745323991094945866258176537336325619905688488100292309320719075231867274857872443737690034595840557336868655101993068225596854714434297036602183594894470676437627368370436856424012811573958313620798056745557150874949185986526712575998543376343560717637575105348687320448585359204100922156214093635184080609215120788666203328444686254905510222245919555218407629323241600352877800607120326393804616895443428504667239957909417539471643632457951505057383599547889560742530169387906791601145993146522940076424657532337390450842133952898300252170062749713406781613525450563486796186854512696769921904443345163518472202901815911174244305668910738983303240319988079852946181515485911634365363416492975293738289808516782810400913030696562691811396369372913372991888429666937227182486439233196177871096981270128665923357437395216896842735118687263963840914245082113779133781363202435190386938445533492633061214842814847597597293148446265306060400581752728564090453684617389553407785382630746986184138256174222762384905214512980169319158470089646106321408498352533578285817384607234549682474517809458339601428862143807046435931150962325343346804844150476091431243246367582442586409382521009080242411736800884869803574785442934478468479377353208652408560877776523754028672790240316028759793493825675977685540582218894750030161058440288208722392222230276961888349706491668116319673516116596130983543868564764747721442003367556905294139265578169604309299556882917536965660736973337147426353417624903676022014988245693941460857136225715273260059459137278023119743692067136876216883940990246187349465600017926067141483421250781078515969566133729538856007448344771981448799116326684213459530135735667681870001711782420931937923022503226302035294213311955848971050009004947584857864819966639049294264359090074104009437246131570798597377505770372238143586371857258295860338848841124137515985879351444255868522033104371015657492204537394066763265053902242959513270109753542113409001690190158515299172355611038132405388187561876259628372613047427976048200737559838496692516436338142317598738271158336413569014832803015379422743397770342930753927298318811830860983666650464935290375099713865379879159662660288107319609343153158198008724064391316`6000.;

N[hr[1, 1, 1, 0, 0, 1], prec_:$MachinePrecision] = 0.049243183409249164630967466614850951959215610411458230747541803832771836535482153317243858027704617835112965698737498823726355857890024538834174878797046892240380578540592385890907227387642626991095635731107877891365125040251160455106881565218613901705425900267658866605658715625998110134050791808624724925775434111669226691216373192111756807281155593192823867110552289312468011638936604901659816691620084206470067178350955084877231665927522468273940580046240519471782263045388532436645005220584297557860785330328977225997981339130999087869738966142853980737933063126856611031556744840528476197374611279713864590456064109478669355336775820518140096925048713897087457987168573129583714508343942433682467520254872854394813435570054514244370724783273094033711815042631251977228007279394836537272935681372772022740313384347869966442802733217573265122065831957163908062083605150592342972337413668003630449268410400243799195257483604379099421866418320614075273331581497775100821551418864665726411806055222796015832775208351462326582885755572817539743783264717073831459172718734394782909632576035084978571324912268593415666584743984734990411632856742978120566406487954834274887823683844549363803273367934541761926830664544489041219873314878942292385542977943142251371443237016098662621827218394645113828947438833764800572977325443163123233558052047469177601584145591384687057515977024248932534141991974254310062356197540895715260028287732279235997664003688470664994646305778880519348581051981506046289108594602367678074061070780727926572466880810085849365999702853191771437397027529717618932651527872044405972095850748860238605603940758309691885858687495725272912595700513353213749485977266900923568618714777859566600225703099298539996451578041524390049632686663984578172689863825427724948517091190378497141848405530849012100147656379887962587166534056489560275890881523152910682426516899340799348318268301299497076085000811775245688663838038259749695505475281673326508694463705066801372835611069822240029671231718696274065577584165620040241283078230333313942027506376860327185405808225163380230771725210404226254426921336799894789054405510388917461593431880425351634357271083192884450361889717909588472914351720952256896781343985282393228804829414226206254428862969885420202257791124280716163730132553184661997296013767953064295396680007740425677974983202056531779498290874049288640751313582482628079678249166881463884170011285783459945955878556829622034978229894452730307349881925692671037432128474090078411550524163717847940927044792976695377112908955647075065649988228508682604645304973847166205572874118587598363587402980103038181392686455228725838204706339866930311538182793731042321769470653553777017707388185258400993032163886943263090866509021990004664670409661781519112642722187879211053416228618386264461878147055876868619725269555407830851951521142808239826159552607540914649084754636495609218597727621862662819581158714337219617858488485579545903794299569465748749370902386991031889077345125997809481270360987514240296142071635534839888677823261293084446610770216422022226812105431575249566343451353654151542312839384543503875175419144817818444356501130976166492916606743400522548285311659359402018827754522611898370074881382151546866804146844483898900105092565579956652308673645769470583116199000540941360159157892438855823150788745955323626777485188602512161363324751563510625536943952473987271393444664058060667780183605212120915261051384432488752060302136129419939975318218110601185467788865421634250344610746848444240398297656602258418590476703670310301834249928128678317809329447437044017601437412766897145636124338918144540635661614845045476840648316581397530479537143906340145181252449361898652057335622332525709787086029586118788932442957315125012213893129964018157572995997738785126640709626569958403449799584018710451832685871422698828404693542671210631896091521101569192278258142501973307975292804077075454877434496444854722724938872105825769436934399670193121532775870483801963714715864419254034653774505943460957658953494910803466248431122044374853195922107644170840000402942679074679714243019827031248226938803734857622561044427611159149003378222852220445693830072139053405053468115691268247588088231429582750304934539625093361006428948920526427513251020915302779239726592178786738474149228907358116103789069418920825545879924470788518677772569125805310056798603335360642740801995772134300382665900398386200540325121247981384706898361454672197479998768180195636241872850473161991231069888018785655148341700285205903251750765245452658748182895357857067694729635032786953658982562532141478898522858376799829356271480370245802947209571300444718751556234198600350211031995999254560040344078627299746113108514192942783129865479349341972064554928628284393177891774886860511304059761047819439632719980575588116068936399997098606153032107026229446921560257395970769599765507419843731942136201123699865618004434996388407019825411889984342495000362558223308564673921386150739881430134210731455164791752353974322519770391956835983124195292769919783465680855326077448347419859010150960575634819462179007927422849502289641130763426505956481462253991753969021318121622358509494512804176873454698509669044385735081148896179949772388488341295132501904720971913418354320120345109762646575608272638107729784318057569604392773066850865434892504368902137523107552644842921783286811517294457601154928934288878403294124341113867015381876880759509038269471230321075476416736781518696388606594845171499390314075079425773258470631825094975431635865142226384749468852367207748393894404647196343189941321459316116798788023746863477605754594973108292532510646622578995847393023147813701103211276331552194485463242871435630531948371791836036255717483315394401473006787527305759149489217339465520096054764473438616574935190620400725162723447810475571077678451937800754745730849780631063299530061308974672435030854308681751842083130650031276128246005750963964241314321275187964150753323735932997146159020358483889299517030328628858818575327`6000.;

N[hr[1, 1, 1, 0, 1, -1], prec_:$MachinePrecision] = 0.00189004539380411145621469268368743999691055522215884771175863266313711882718075617858471983456199618761328477441211317314030265221796603172707897005629021921271653656706234132699523355759717665948706791354950372748517024684614429250548236407582258418552137948705640931583974565838486441570687745286366851097128795862431374325125185979553812972507702766445593837671465768451504825754108546930868511802632952574731500556455569459565549623608548134306566052587114009544491660247384956064323741851627870280805472636199549693738608299683526845310010148872460555288429681987420374325462514982442132479797107702980733576428894312368705058673406854924344881209772117820208849286902347262655932969070188481947973784896505492980864632262145327384755976118036744814801402074964559120265497241977135097624355971522145706460626091780887892504586853680186365759736308785124343405037872415612651288032668748645343472728022728307439145217755697691987183826779658357019705168303389373293996071987774611698366505156600585248722325053140253795615791975797885765260233141248814169926039876577530388465324089718070796069886154386169661754307166078092609631895539253058047069140100564862072569568552374788402199433005602733885031936823505841465220519804618074671367497601390141707030070362532924015763323693649682063713478102142078597076578450672284596923755451130912386181237412408715400053930040242195454425448389691158647547590223593269064593774420038937190193633626233915604608326181508987309557029694245668285392326564261459520978167816800406286288561808274593558620138656905560756981875821145147846538523607235513356154421979981089220038011917078403970849632749883537695071893166095074974466952723110527870243023315415359328953074795328534383342403952098351982276387123532583893755127397264100271531155495911891498279437355667004354032439321507300980965027099719269778696556245810804135551430832745441502311279637363532449482662522913905369548431806526061106445524126679952811677722585090837011818698636894140941701465068327936314687013626546873186766837923972741234794169665297498865656679523639587831772273481767143689573461347107206518948832220367255240929049839486302397532633632075639920533854453083961001133459580008567048334386164868305628632557998888286757729640161743409482175386590422616585997026029749259659722528330613233254732117152265485655180592547660934984135588385744246959959567252079319206723143702541834614214160728774806266318577549031400019337489851667522043490725195659614822524394549915025912878521870680580103842513533095913869271543707096388147775606624048379865413958626777701035689599297940411668805395130387684492534462346635833397825539044833871369084625771915700592153630713354049564066878705221650517629285860062929971539697501206326805031931436240483225838786635751606810578667043890786548101745818707459721917847547035771577449263286522926939038730800920585423355409933053094012937185426570616256411820547676868994508874241905832567238087394585630389623162734007270512494019106304245666098680440710619761689490150372590596661761133625133662348522379289568009614742581116575875077744404634279989846837187201834653355856602590580678752383324499029072783492503188124014115060577103606481172016451180432012890908207567466141768909954033763071981763007429372137442709427714020303325862339093988437180396386381405838297691254935452744258284225844161161473589045125893174681007936134446525638092937178343121603420679903914585884811109468257964840666649912799408072261108097305876121226225889454490180381472799776213598316671654643596662901710602089417114852020994432127118230279032010548318857334961124097332876386519322790621557095732209412723290149080385366661708573517076349591636617966891546954849988052739749809704771080469983046251328295016446815356773661255322766995997160906731297778496525264046409191543076734305254176454802052126048473146219153260840002366033792780156924716721325204017183150567596182464695453581925868300638454176962753079641665281907310552545831607158021506071890990625012239587702119465363205941510575395890905972920995463531646134773180182731007503761643491887084882131815328788281896543687098368709290479592296290449030809049134100425305343042868533514223613277893621344953118945018224697122828879627170245549226403340318012593901860641285139366729017172256743924950897590432288490910804585605710617657536365668292565490674395308682800925470240445706808484347729374013685980626647975198225814056060962775639153742447130229773842958603582139172803253036969096234089923941011670958606925988104104727299409453139069309395573929840092328603567874407143221289012762035395983526200845214026922478092825871651257608153797185363546659824248374247462810224063986901671914250106882174181693527545113605229598220422768304502313042916470843219269656561253903034508188633826376704868087962319436118963784285071651131384253702631618296745736501358214781059029358627664204636527539022280706892327218283782142678019506019515271091681839962200074532337982579379544616430527176747656103952145456676845642907643633874030937019830273365818986635196261744057242937352427070578587269690209810522317516321027387074648486477976000224749301467506895158181711016139036194216264355165731463393046352113853578616954283885198487424021747805438259158893657718739378567106909435210288475225533761730058232446376819143619465126522278697953001448264309320744657571471487660685700674081842744644683944218095613038331553635626874415327234849444208001787934838014071246486762342480725042307341616845191858580413957596701936655454005642879607891227337134723451085899752612798425409525731480310688342442078803447739102818747870889462961430202341763461279621973677088040831717089256346573551285837135083352764251467811956208282478572285928983097749249189751153364064024341196411953290151144267907351412522931971481541408997089434295306635980439276056558904053779137086769594548867766611981097853674427863654560835413963940251971789732732904991729271759733450571302172096039124499212791023358080629960430970257993452543282931`6000.;

N[hr[1, 1, 1, 0, 1, 0], prec_:$MachinePrecision] = -0.14386982424782274201614970797228047706824035902119628611343089686148663173757816193359568331209395426205074378301688785779837605617477247315199820337285143342556524858380906661716648639233933540998485400399492532822436607688692939893592720375774194913781473823169770207158795491071581297972305483863972043082854824749979931085181817604953244339854551809587290650416672562118538204844643287333527584620804700564146486857275918423267327650912421791331403250454993034264206948095324856792360997228247046261176942027638345420357476935230474552044572954730632553250065361020750614055734191872469495211984851488320547256778602872704355024667529297282746881988314835611318727550595464070635502351233446685778744030805621099629582719042162480358558514872282321183668364788771385385954765583467206322364411370209614842735096068164019858590979486940844786454387423759735786600401231202632597680329733971344087227574783186838048337480875511273416074145122431974845824026924066348631991775229735275587577832491097686136496120801250346524955399393788459571972218929881383413453320437507866893068298642014303582191471368144038768260945208258237795396837081267261479712268464502254295325246025875514312059454195657349098046082337722217831836844387729823628134359890303172140230322132668883490673842080644248783907114821722210702473060929181041084590946168685057850710449004091319485002525516744743676178717771647903214776178523250852772429357392443613741777154424849044929005647736946101741023526085830794751669740256124304201038821889295832488059567149814429685771452066514065156195601514062852049570496393997259773163043464812498582354852508608345870033865434791003528230248903251444971152130239052081577275001496863375108805442264490484851356396948859578406854313614666971834553400651943820782902807646596363493721591686924164340077338708218654842355459639970801303679004195810993771339174768272039646055486560338153776111557773941527951093599632756986179731458917543371497374068992896633334938647917024486748234910552048351732794861690539343485541148780561302504817927626214382685779187202794957173402028140588295947792639818652478294916646305603954372332832360378814962486720046991052503609988289280004104702881810174142364611738214071103286203989527633234561520768227822765826137401278343977275491504085156065353297365134658979887651085055924948091381310206694020776659919671684080479337910818468012418363233764351395421234401161250384465623967002573475749972847422483888829924777215050817907527499612370198699462864303274627061831868627067284473366757531731641210147077712675965019837210030001657340555711579634125790038613146990061893173334595738708280703564407073001079737655903204996680663518518378130101327677354512252078962823440725740625075967037597017611659083918551718579233856142538301496499762927995303457276621217264947061052015037037387948608590871996742644845325216650852180436772599572514316071316379788928775143824469935100757575630634762378186918305666003610518463670256838202102549599541576601203420599628222380666613375533093884316961797522299678174128649314974156294520764136374563799587240296047989809711473582547401772814020012658386523741737937072932025881385912005447186484355830062532774940611181438035098357302583046865840768156005116650996658581460149940978819117225246512658940294523860276334278400493446556960074344273224460974601374460366007331427461767022941765528778850935232900729144715830269556559444774866861283254978338191888042298119442020516866892577970362484796298459704150595652377016066612672312145632048388691939570216244826819000343308708771398544630209745557163408660852113822837595273277900784247254771936872720992650726079727638616417109156356604110436010186810395999765942991165228800719117976713109935846610986625295980979533635602873241811810025229041877031908719374747883723506717464294721800424535644983989046333884915703200084759978011886795287794662771697068998780852583702042040824103590896781574044402160184096069058539195891087936382667547416013279776547056831315545340032775150908442128414824582388653110041013819828614965467060900434101167087430656917820239129942152998576128006810276081424622970568290885235589132752106831817038234163653323889276674761679782775559770949134486696182325852390266913245408938282762352593062014669691014735811788447166956312276801962851091663445816187734565318068498533918585912911270287058181387148964691986097209575354571310705504145564246781277307349062172961348663334968878754983931539996261856522009700366484271748703178409505084180311513016388741188669040181221701732220939456951200372677595949637476669403087595095503960957225093973947146644862801847907504668390797758074413595652385845820694289719710597882188770988348725075091237654950723233240877188840971538317108617154857129175434933689654151647872309636965011887561658593941193169484039143068238128857231120877682128529968960387151563708024572063823761729269683651163145368053191555208027884688355356279848063909053291522216778586830309212258133452328946255892375078746671654037143122215731158638162856973996723328230709644188621408162746401134581367549314680544421773617233582879359448491161921142397326267205888032215259948527628761783391071085442610441606895694210057813819511023344090752918716914388611402496402280879206229800342698234904579773666353269529487403023852426828865496625193966888577479285195002876894983150484697330840767560700854242471692852795616187074158220678118642851757732318846845960820125118438853573317590631657259746477252075030925272663445251844746264712667718532604277921339364894993061629364074120533500582771881555701740862601430186483882307476643511997865521893314013488841965712558849502446501847508749891245172112481662681387321284433654008422589266471015306711359120847562761095596457527035033185705450675674667378545231232076743578905052763161940500400985795804010506089555354786399878489536819308364113208452334106709350568053430090961871712503000150715502430969575104242339949853455054000114382402771040281957883429465932766746514`6000.;

N[hr[1, 1, 1, 1, -1, -1], prec_:$MachinePrecision] = -0.001039617833202273256736410728515792190696552944702378540108983683152675666617762641451360790920233763834721745169634023849943516120486498725230646444220646938526300333537107010848462948594168042008552908451796533439551551316771892775315804124850499735104318571775281467020215823107882583493072983131361463501631982306021795443148941313964393502215033281920185854319641971921858839421573196390726989972328881277807512022666271349595813665334303362182000180814088235829424783085749645377204814049314950973227720389924535499870171865364821822685178432523627538116065599383683190419123241246710164271411124725218997453489067170214612040838807679208328889557142748421806554967195962084541766100277452173327975952832232083845897326915750831505375593753259821575568842839587656257474139994619366864756670620876938722147985996188795344958570010910330953231288214355739296625611742670905165821909342115178642815403983800579644476048072195166776023448960836992847711960768348241738926075549886285288022214164973688490734506215700032704218013260186658811997425094508777637681437605105870865573722341878148448998623762463643419737775287634527445483808596942716115269775577894595975153107280429080923649566751991192222112099764612993708952304905466551281733119312506699788356470758402869938212904324125597763303513392001398712600173816652655920651160843187279889805814951374807585619824192265171634604142256036088274346376860528169304616948726028762606179798393296865044905832874120298438006449655810606194637038469234066251845647786636131110542750804980140323822285537432609175862791578682326680810885856732014033858295317375455035744919868487572806807951340649516224540637532484035004848247310129641272631288633397169573977145128304349436290388826520680915921960829095326594194595713937495305412846149008512686197197825051830206906547476594792884093349347372713289836849518535447955743489007763675003426457807459220203942774502214209624370075025921483592638030766864610283181014522617229487928680028932960672704472753857722669148187162282572122575784032726452326524947679198664276083627321571998099819716563263437183216958617805076216071832650709463637145789748350907587758791761948139706530948893900507935360630894440288781796521978082624760053241170491402331241166563562922173403432097897908433295534334501374640069211809534296033594796874975332653019842078097630558891633904425626457937446191643604024731575624151467053213554531913295659391756050939620238145757137775406461856137266104471842892926326485336954964011687704507906909914051166009867140082596607345486339244348700987604956748301428399964332986774065628190469003324357713095338951829256685614706536905449635777600143354348013226877599416383809655136919108846408004565186527555315680076236641275133163413736888371908926806049109536519725561666938280312843422946853123207710431730501362435259677227593916227606712163776874614840185108515812600170018589180300322619318082056464972919290738107538371242472344405596998284002208835639863774886727941152447377339840959012190798908611099398709494017037476368784419866649190797034707006272972291624305199147661028812888347153506895035523740795298416307123111598583410341227398293762544651853265446071738778536563402966898355225075226794785944288260204836693298916609074327510858800042735833667712473704376823828785447473773946470619832448884271914865498237998727769283729088970326590660607258813329304145283555180470690761541133539515111238215993725610802292496663994846275865115590616262562921489370930611953893601761756277546160239574752500509700444485708971463304668464393669757901996496251131117500437480673623366981119482002039259570647277250692967130506785489311007155554880486535249374402014834687191868529262625457200812423611587666589389330228871353097115061763119446217678703081443333023808471202834308872123114440157485085189883490824999628779465977537549679835183580915744082210676702857622396206803101094158201025559718379979691973853966347747308581749059265859749711488617368314321652873451964325460457822188765965810485410155649797043839869621203546624643983821959903063718198882234617802384338361649515743046495142943262033684613171893741141199834635791752480648415751475819958589244372766580019357083834431102598382129929639688252665641844130437838454198686199127455630569581814242884502267014114960394699127553225329271874908375979528253158888667848558132105326709435600486896764618699427828692536532879700172105985643598631862592941337706334471956347057423199550641894798217966270038400813501042972736037207879500602217888600876193449825796027608531853465709850321684749043222274590176269676534811431831903058613603414788947939995624038691708897578243591025302223673434059067533076300415520223988265085815938668618896393630807513582218466318914439251788696784797980778180037430896896814556582346977046683069367156678638179491679304592552088704248022711094492812476275303010829552015520418465413367604632397818927176436965190746907811246226331279429920081041133015214681834890127545910140179140492352470965024345392371195300386679990594529474773822039491116453681690255373770422301494018667021669825235280972841028614495257035547992780526167100277570278270510972973843558426286825596835702937391366543260241164607441017340219296487866142639593632812000179153573658222681452431288309388715012268544663929589348086178520956116993915488058980639777714174326291065898185840356679765137254997359221317011202993693343848577778543950553923914633929829884299991864082139720251705598612608814425740917194728348528280169275725090732594911617667496252036272883898830279837812876030258313171105250350040108654853927554578835563950575216714272584046211110289091459507389806727787116298810583516892319882812631683566449896369277819073460963935215107270139341192107927623305075740683763616404372064054714432011809251275449659545982700242571179487276102487001753518438767573374457776717730585730476739845978313594501028905780894444773396570297525725557939908218244904008876499411034340141240391005616221831679841661611420001428571605`6000.;

N[hr[1, 1, 1, 1, -1, 0], prec_:$MachinePrecision] = -0.01840499062711928667278750844735505883443624456042331746726383491633463685588882201728235477691755458125343909370369255745279511258532493957686062459289273132337441704233841941804855112679291014547109076191513110635570726353422178357681108539467028500562899806999368530487572992126739568968212867405105177560290858638887600943665228012350310882835723984891011264355171559320685990552061820594215134454589743664192181600154331247456988531285100600270103694430529136912411412632896145572470744329195734322270970354114777555480801984501961914171591861669360543357374732568572235221143580646466756431877153242315729078020219979619834676066532789997163300218126925821630353641317275885367587218474088998017328675078898763116818075161836803274760730117447454542578376572399941726386605169103432688524787335101159037342466021374645737407376922870991769472702600914470194730929214960202061402802728307614946318024010257239826767487398405897492482754254610364354974841846164492324045976366950626252730164049446181727588447317357455700058741024198658512272859044183710266639054637268503202865881243725265085987557840079077267544867345297980373443380167059434669373968150277462074872240029224314348692622191711944705515562444312496830892012609986731503155612080164748044236756363212572168751025544358593040752774201124734250638829700591082782053510269498862812754731761714957242376436382386004286316808407478040022530402567872685781391103843368021222618558895148539999920256117546163995035722466289676709889235028664080852993752931217881027752049330074966158146736746900131435081800071781237846508320688344774867158042908900526309924120356176726731585129409993066199735658029037926854688017775578246852751425377577494642643923382965962381655013298739105517290748440510807302612293073701694551636244228555426700698858502280790443818305106754092342424413888655031757867950073948140570717805479440794725265633843950795436834939040513993418938548930675081816103473238617217684938524050674482949238908321592503231315372556434989190033880161888382539195037809705599769049218055177440335159870192730804849046904948081192279556261610086440567216738486402885036598826203766962000040917792198857920390636550437208244088180902306971617466971313602139602125963826605035998159608377665120252533714485263021243160352165754053765459607984097109286442979281697650245913669577307065017943058499691788167068091462306228177674617432583895188755934152997741541228949626718036778310397755839767038749256527261077956492278953777694900455981974457589174418935613070060766820151242098192248300515627975183386256253997566318858808628155492025605465026397408233317015668060076729954626341500447280946572219676806219152938799463434961167712379440058147753171592932796913726799789143928552795850045707236106252908236025638659812835179787804956620644673657231362066917909873326028270298959077990013790547323466634916549806923978368080705008987488715347485468680447944930608177486432018025127428669778461126964049773430375194688813402266492999014306632577361967004346942497695546602331410169958938636875621822524248614901412888729096387026519605082017438217555822738454876327680253918094674237687017898315441142668055062388948015540636359738741847682135070304118212126463126160576546386326759599792696118924229088834489284600016940222464843858516456238317173610598210256867122111562795539744631539397301099738369404313089545446594450064009996237658412017130496140931769370153152194120564976887845736331868405199970356841659269016749330055778221149960584744342708041618329576505403462095726761606093347162588762794237221901713787415604717752642432153474468903685417539947030948544549982184136430003162559335126616810230595172103186895190143324526665865516743973596538378832591914288252223773110241428248145187507147221036750679336874712148823771882781799731940865558951688819686153534137662263999159771663442605888716286511680455784160512321504376542703468955289442139807013081145060501436211925782700099334492734932835097769256217142963190887494644724979650577176313695840801817243137481894982644334312654538290113968505981947878969596277459598025351242240698606158130274288583731959713676259603212382531683621822022088801102820825563662357778855567082377859935042089856545882134003474837499329468009673672073382655706457586266384736546284054849340414405903509447000087323592345325445924285808383780772486708232233856026436935404775612108359455225322785075132366092126527855268789891361428145287085306365746109544929279152901347992008206124547168304158967350547285926129022806799869926744698556929650031051939213942675421060223969467621676039939739560980240547476406952394712357422291762351409049891334157414353901092616903744811466295567968012988234647275290482561762160399818687503323149405430854806315560293425175844324970496729990939888371824462223252483087533013409593176730352190396907141202849365363612215750776549572803896992202638624145433248774823144804722170777012852789735422525985659220819180918396735806291020853842084669803969898776973182796839243590437560659184214478015140499617604706623694497864697428700305020966388305290055200505387207203971640784780378725338355090917289933095920451454934969362490935648262879220648342813945339991935725299160544299428825171348610754786922293390894418479062650323244696688641642172784822121956838830687741185416610722445203691670540492426415627239320910027428811105229184590729458796764435962114359675029292144646121101324510942955769313315817609858696972817756272266374773834366064896517080145238113071940340886836510485942464795933451970594241429815432456276376878457791515942925319268799169450879003889503048756102536755005663050507051077432134085788599118379023662033041141248628258085658271771981449983187915138500076207254863675388486379521478520825918797726217425111208701294019575020507603638530900815766905163722181620293049012980649645143058127793036116490438060229433321478289238818175226316789439094985119332112433613286073195733764075953449453508486892172130105235008118154820663569690812681422408159357`6000.;

N[hr[1, 1, 1, 1, -1, 1], prec_:$MachinePrecision] = -0.001384062252100316263265867352898021777308663456045475044495560420215073276895660573650204927260396498332671943924081590386508002205325417512828687418749971974088563772170627624599122376689535567077475473200671812359389556862837645417995258061017776966204648474438704870481789051666553668664973985456799012593345316986089419749899329953604289458861657835986587087668397786636339240372314399514777481675109730539096551675087607113229204932877204429742590065193115488640519174997730431788094137624943422643964113819421372596121978760080006775154669903643795623183962870872991155616415827815488424885898134955030823055630605637997040846209579584474514663197033847737430329210292511139325608638644273481159927735402459804948523377117567915488486717948778450650229783768006426409710812692141513787457462155471741940069739476663540682828038728866845023268666856858959785063105088164780584895565854483206703738696622196314139415460724430102351052280215926247636986049585935400156701703601157965358733175787780926963198911725898129839623349923212404261750510809561165915633316816183609469590760577639062015966361886609157576003104464281494277898044945010986388907331864705783782204314134519932851819428837341558071793104350919716328014120695908505021492812115516779561379359227257917625114856702898302621499916451970872017703153528611043448288866143690348760807397303354219275783291717769712280142688958259740007943950249307929587805619992767918126422255704256551187917614454303645638196613462863594080766032646933962191314311581707848969525949985238099354808201016472384166897783587609247197458626894756205979525629191969525328840315688300886361815855472769708867673492910141691998655777865108903691628493647274823636724157981797981634938195574864279831744059921531698917087510282199153977879776105533996220433068108657790603547032946902671120801596631853774341121282487590381058255676036664860327743105993970644556666108798723858160653764816577768121153193810086467239637460513306410238597335380263184677030845308329479665646094079679150287343627666785687983617361589131412069919153073061144562503840202880618825461555260708062066330128326191351690855026750383266387259467089908537039108724116949066382475200451351193127696815758530034168388182362520220215355488573701879783062994838021943517370668747160767106730703911779381273600385663122143014519174039113102413869057342006548329838927295895469205768774471926408540541516770177817577926961608838906777429698103602548505193740238235720598964376296158465094589899210132067102037311096932260495430848159087301090751320239054635894430056227465962402232866231787572228571797028026670544775052152759692980750747339601300793049147286292061943593232896899404854627116132794242071598799323015330005987713909020704484908266448063892362351642832924117020571354468374321755671129308495495068755505302894454795868186950850324685773116338510862197835506605918888776247631845135821146473844092148947791199405007212890343177822139324557181721765709436044941264712975393887254351226108382856122307836857327081460930456186484770597937338771778722365920088244577430918435731815616625421622518132507904602116678804506124000483931138727955663206031717245177832865472701814945104218368171092674384632799131091821387488001764196911732882753732007812470783980537481555200003933167927337146325526594665931541676943781664449572352946693007081183592274343649681145552057940531070877975624045307554352403771258057966283415445946467095644036348403062470950002702238817547820667034196827079896619375688835921855342347617070007906547011829887485076060437556471210401530727210552062809510656785336018278257114622544229701359835940115606454034881221248253005295830698727883682647740875252947834560104091471548976130240619345252104698621955611413121341284684738299098367330935651786589706056257868171629548729150345025628114286528920181176561358617328362841697156305273501803378538196141986211109453118012816470757546877944800309876780791553908023821977416005542449946116660173747914384334742002725153140375531896889607342859688540136859945035896685920213138310379566858657512249458973346218550100558389427098142458269779681770550966434164661051939618171043503325571852745535457857621695656407360379774546646077452577383613319341494993914452322030636266343675516333963031640549599702743349525706061687621606776590419357828335459978837079430319171695170402528152188707848526024287219771208716581388180214737690328056311788283358581113141289346203867847192037958968634073842573849788597737058552938820997491705387389362356361667126675739133389630528023336451983699675528577811584889126531063723289999247109180116593110892779896460564897544004641486388273041940882722915406900196422173305431428023384373072059383662288341466343339010636352922358903438287806494265594923427060643172480387218661058902564168304714568013121521131891310915781755846397953299924962641778812681948366252784479396256934163531634808198835092084680820771455585263897975925250346632516800169443321307407411335922716952709646464582622464923970173495250188232932901928090393981077745823803005628260544418610027266905267016515991644990697275748534159904107721835197544089863576264602278795241770825235839197586779658743785943374649285842064895641420928095204759104144869348873427484451887075281336906650343992764866787497782813352294437843540214374519989344422861322224664299771868582088434518996711734374020506402789518290160013856896101437059521688657867171760240712224191902809537794691909093993903698919052334995618297152371620252007781543911399701903609347222535583219507282505143403857814138285467575799976049366123857217288832264159091198587624179418712151093840824244807336171940652649235076315693133405727238966344991733942194999916335695900231716265989041102012765837061661749211814298637641642746386208981409064331826316663281819774447154653804816154431050701167600917167335113533635414780943756317335485128604524451027708265608801301379356398758962288586200310009836213283843484355780341136130902469586986924268639569317692845601833415482`6000.;

N[hr[1, 1, 1, 1, 0, -1], prec_:$MachinePrecision] = 0.002467438616754271883376836878439938506716562393274041706165779043359061658925438606530046193877392005539592997777590841426690878563231904723466165331921990163565134036505233461621954531519231023257723359610802039848041075057220114247021781952619233924439535531021534394320702431180113232258027474870261507802117833391310792133756713125495743626680064780834042924510812397355971747556421936124279341401456531365037930489898570112254453754998763911287509605487263515404635314178879517812007761042896388758737936522978105656249044807460473358714023241649388595449617171743584624870310141583359990390353004968853194730512873343110943171569409422315008643324867191684336726327475475262740987627174099554114944203099161070119800699691595927452473427385365750104050009468641218969436520124010299884848794958138912096710357795597384372024388592247642313541257225930249897131599908113852476465267060367510308469115261141913826468920577690789628480677934053135445434807474774356396164724356755934191053355219941459759256706205699734027764660308646681594118137947446140801137797482547699901014870045020049716400790660468921094772523403374750756517718245593639068329205028620343272539899817228570159397558547204192094863763252876671657352379215341734114407139221873376779693019311350259165396500861709936085413766456911997898982067722425250373359353603251944496605165137154332913959869027299444048318038066685653678375960546393726220628452306389575435993122496976530109797193911200103678095254286722282777712340143081080139333531348923722997589292873122995851827727883947409647011955167303383214429619032067369670043028948283726284192601033316927720089146955903139161238840356651847713130203298102810138686463749046195356207621913097436192555237105293337459318373557842948376094072819954146971250083059814941739564167369042595527555019422514306671629165971683401411017460274787270590033445592077666676335126817713852790537101486871270593861389333269370402338948708317857932950021253064513928020402011808045167811059738400324268729741001496243505007486577533535328285861382211795679326007946824044708132779143615145181398831157241070691987497636040180194999071558652884894355204766273770962077878482349537852764123957785715011311219205786900669007730659765920379114300678712711850950301877801443969716498326263521034111915253628788109321538436880238626124236231167316432359473876912377373188712861854406449285919010485508492271847483310147845333550956936963839713110247903102192133513425161593962332789540580649244917965826940342315868804742912578026157306851770707135006815617189882321005609765023264234283139839046967506060593656480732970032234092622765549251109337570562928095317134815819305618355158827634130334159156559302706776314202841143204732162357522105215616330662894621085197255633918284240185023025030966416170298788324592663591422830255495937026886363951049777416462496231058778356052237991060406518256588966913726416193653737750284547968794863644335170864062402651772773198767957667984255566326592479942721011265848834767028182196788978127027646924480157451352676458528717913318060369210970864904851723065924616367883104966205690856621166054038452302912941446939085312229647126859519708519584467008070369269760711521340035495389998173746838842990602414426454959403884153294099886923384982937232713501791461463407673419801912637216414473763588509764386164631809049035904806640450079888511447886877053782809124959213961738793523275104860362673756452712791801111854523373417632424861895323136571245816247964189345627747804816414445603462187091132091599707623794614953582643934352116998673368689645095524493830439351450196829532930450159842873440876675824426078243387910327708241472276390811241613624367356158796926743916697739560913155665247264016768745605639446659412967259716669550326600935222790404833255823307340902112271197015147968943201883948975350229963570519888990995372247115078425475859322284131538192022468870139240012252834629981278429765346621468814553453450627616030911497776467802271546683722510045652018742985139037402692981158916915858648104139643601924857276753189118097288707191686338055842803462370021190634613897749983722747403775528979224281293381834865013194154015248853040811441739915884894614779728798690147929457634822769783689164672177081195449010984344899262213411338179193426817203286807386742482282934227175785022305955167209039837238397269403435529795558423803729098647013603481491059719597281334956792108036712656240387455702419183996923867505492879228465193173404333501337029877396917964121651679649510330529333414351413064651782161686144031698303291237328620414744167372366853023089140276792089390081975232423126497300486559215425261047231574074601082598540838939136089368751641796949403138475247933598242468672767825631652331323090204331226665295291511107643905534384625202786873306383943073797347811834843862472459678749452615010945174106300518973578704261843073717701885423340168791163752152088287608403244214350541172960285366629734672608158931807228897878260737287034221521194871957654871895203926744617887180526150065791634914188912020219078609941279325672870187535941267580573892600834087653063995027125244589436078641038193687712423789300327346358536942615880184335722919210409878560908794351253206145643094611519808214054409273773923492443930127875155416820663491125406691931324844098054335137626598966574870437000800256152265648867724539424872714487966698349320757840313064361865419908601888782206083960327983131816228282168463619700053348664488450108087249838916292675153423927041775704715187259323482197314278228707359511896185095520217269801087270822085620197786186838851498299275500616605649105185646569017424684041378965166494400263541947272791263955279163570438460097345250189925649958231829881194148869076733832628427237700777625615749036115813724833809260103420001361153398199261860933525362661315817726620992886942150276837235085166492553115113182763500729749222142107199329478285548509609240650099960148489074708884443130449540727626823525659874589305555529809254651205426952`6000.;

N[hr[1, 1, 1, 1, 0, 0], prec_:$MachinePrecision] = 0.08575185750707778260392752941363000651097510891211221260462303631224539218507526148445196169212832868388872303973560783494847029498592953436861505674249597467076586299715565444749745062582080462894946608925900097596466440000512734278356646231408004823802486693007441748392903992693667260637627317524204538857034185683748599147426552415656965564541397604284975552348395206800101380173111707918920351753928209298911117880965307492196048254512992890706034761022877944957718437414010825184423142877701101708005546110909195009304519271326821751578975436745151247302240837170294840748048908354092754562451865979233679813993023959097477183979062850960127756506835675681813354743519948345597742628280661364799629729886548543690805546425622319882697241564574548389312628740239940181517449718109247341138768828805381572704389732236006949312652940422530209473272945746393492186743626208690923416607505204956373867507004064808593110028078799297718266403133189013007793820567731418671286795645613885966954375777903137451941304668242966649232110591827917865326554021180774693068945496154421666727697505251196457063441807242047416483021710527993160098767094808899380452652275088647008361620720560859088673310264541708758377176062684794418513635529825324726700693362159138747148907275818144809876653718163602822427369603071433215564355838700287635657197430365519813532761832849934180312155044623743083975945032465174583957655673325065227254711632581708838316890366722949375295109057725395651535517585716331226168500094434840353030392325604474351947532842286487608411777265351354293627191146047633014652803274759456729057046889236452836874034140263401249112264125844872869752740734099322743838270746458619896275036418375434771150135119541601477304685562173148959534033038507548621291085813982586067524992742052297063911048279561740785358015114981778525616810453849657704781903653191064566933009192688290625608052838840491980236004561248777868654144470822853231683318317717136843787645700837404987462490302303438640694648012691457060736119848253758165492877601808412632305673075696242938945332069488574585231731538054450652564820144874843134031256606867501663504261813201091577382301170780667316270584398883703175978127510220074781631685029851389613215632039304524910901349947107092966305964879618112694761217118968054750107669108283620315938622229425889549993499346625400781716814861545543825889335194006467536931454373849616107623115791623905755452568346998888253612539917355282388944096180315505222642372185388539758485438698149417615110194498804212844949802083175609228285536737601527688160883800912098494116578056063515943602890088866600368187669132111767903329308216556928475358968739374285714678574027631789706566289861610593467386327135216615331940969640266124415195685107834212587129818976310849044939474484814206486838770875209157501806141990927546665670007300680858263998831501301840811695617710420676019263215080813335150622726042300571560169332209939314511481420756285514107089952073688174640138332216820620978522118870888719409789309828171738728312329861929545293977173158574201124207236539926956773567915293075877514715808250989644088004645599249407479186818648917955288471448282338428660189387436279227532294172536921916952826851705085780555676573071725020155578079986754665372044155611944698392613281066118708079328925126236723088032776620662542389736219902147090855433980338904007288848757425175100102902138131040740485212633416424050880111894134075963264375580444929994261165354749785516377615846494032446791881192483901574716422513736951836626659468291744828034512422812622172125871787235521551569497015742567739394047376816974054337688402995319106101893260620549153861045726558166446668841425691478633985795075953389571967712753492430072681581644540465030011883676536225835180760572888076981152563407891181331428012875417853950778997102204833185649484381496615928709334066071588868866974657202753909642532306748790004284137367425423668152366877400517052769686337765729675585202586511801141632870485679427236323158946501614191362490476865688925101761249214441998695776544332897098952113451109163567913420403904569357205076008494064461975086271449961322839390387305667225136658743613813656266839556409373978642969462376069483128646297847144134171017566593285894248713693159582486548351734255916702835410034093092169029610478041066376492974295373955733723193114238626140697998043677496877317480849127509057761789965334627448604190669775296327501581167994175182209793971755421616360909355349812373509930093573090181392385860976749242501230451366717515640028038618529910431545482646904605022040249592889273682699980330335958696553032073375720034233530118778199767634815685927868619476472039863348895855376439180148091097488585948206020221363990070056565077388229639767533084691888066728272824632876165616773196329787048593263674243856427765892385633509800120080494481106521183762004222235803057776019763057733866107776548563709668604400920585092125537153457661129511526502803466097065100848395528057941267663840894949052767974268187558836707614379894240974031914622102291867808219236737090053279697514270253827528307004417891201270791361285275721826701438355617979195381637753910194146566159730901895471788408027116175942142032640726193057124840513707819551460001781793825998685363498108113444134966856028456122048002966754122765451864530883472804143940347357264950220988655230854901821735397775688962584136587253547210674610675909146177884629309255586130138428131806558636554902919975071424755536561099861332337568228355994885953078590605896356297161817513838006709418403684819380767648303649062719145392740721048750772856542358919262743590747546815046346203930681672929292628607820778321858008704070401355135698236995260128467543602971259144064352675850878009962261427829219764299345535808029310569795145190965997191057724661196330891452971621734832933878695466545015698923344203553859780122811091772485062947676974257125389219652371733625463079855405040073514561220177340040300843623778126760463283548528699745`6000.;

N[hr[1, 1, 1, 1, 1, -1], prec_:$MachinePrecision] = -0.001661267876623329054799400463086363876873274118328867921514697033274314172342359350689086390637039427246525274075401158482589318480186143182168848883832006340760709555182114975287261338833824967100533515680058364096765965507713555847098008394650255768483626049599073938150404500899083268839683499196726276527573175661900989268020392585497387674251846506429363542708681666487804259177982990897811311802276717538638249757306804981243435882529050597064227539792335086027283372594231526545837561778337208677676313402434936672727463262846557149666983341890122096630266226310543733364345895506836472352839445520790581361367722002449202752603745085729297589183342740323185915036978996080351213266716127564797303616215441379704474766720330253001236066208471235594591767960539998653223796884514235497806699680460027601789727909861699615393281789670608024360187878420321829361627786314499142779232062991088876293560393873245427903450059248769361488169820552537962801452705189283310422514745786593044839257283840284258638620096903400264893010185194485324742588670218358169461368726479721646141666511595237335194286565873454893933903920212304287986583280622785365851186573684755923894387448815896782690936906421329728025337227197512485176680270975926167335783980416923254581898507719785946339714226182404675932777856623429961880668243104524107028321302948316319683995980916372130706693489067305906200209481167839767757326189873584250658029903352320910025437295224844207342645747416822134710779985121617938775476494801970946542342485265839960770365360431162330239557913617685296755572597313976395296488044951079926571868688443919257440227923862607423104151995645536312088149095896947180101070965015713208254177014900375049576634850763568396370530125424610840161501692549624307816800017821937465780802775322919094423968844224493364285481790373082336987297787697902738677034849083430351879368499655850702487373242430644126612632744838661034763745171749226896130176719849355262462595095515808875462904662580319744293361482102762505140628948903560299906514574943760743785412556018591271296950757957825021850159784624306680677461989532007902273320727589818345612959422490059405524305928702018898137116121953270220344874321873322320333310799196166527857472332634008994493009626755064421544870640212840253748781732563170038484411358614219151248455514175794358434564578491336884352001399538078756546519284681687331767562776574830605136913058365067287817458873270209355697117320559169069330477188030836513108579762630234597619918545998071397610862313277959865960832518657025543046049166026797281192993790140361856017771047916778866100248104066323653588712649596649708991909616635065975556766235455998121106968431287644842584242590399394444497630479091579706512233184543662986785244497661407760959173266268192214942452356647231442800800212848906578499013636970293434061770521720345072234930822522938063108866253802194086799192265966013666569036680023464459372212415095755480601768513320045144354684239149785250105501569615237238048224095679032362077171977512750440403197677512716607737573733654925484431990702108109188727637406553488995733365710427023601435483951672464928857252432011282552815324695982599016545626741226808758607702038956175165223265056395803734815128996147527058869004880394825321623080215787774281598223817984642824497136060491942180903130300733276270598819660789025182338097209655814259200781726703892220535324679784223222406105423589026095959016846726740573785123024923937970862243864589622649774034824107235593549834013154363101260838509948005119313612585354138305317039893800161776842763230512282881951320023060275167484848966280356885411283559839669960630209463359230574121269446740680083871907953227020047063321820224719814533938872441973472393127968664035209991115102489100130152576412107501916227935883078139882963006541758780357836795937947194219525894235597459505280857244379235897463228008346197158920168049469610728378905061920458495505958291511179781925969602374481227744898616042264772606542960116230372739765732858203762877055350993541896813026112379614747183838496873563468280486816795705688978407395691350625382480201806675933242568804276180694151011696533035714494453526768877750876090578557137380665930635250467211931380033142191783061576547533013556914585079836652810921931518762568860304537250941402257377435742423693886969109413237223913093646054758990731353331722753368552155787133937547618153425365360145171956745234516660173766174782793823440488560895405321223697158366633805747919415222577155023786974667017047377068099222746281401224545707202155060411698861065747171456049966020238375321148890619727328079514779636507335756991297879228506219037454398874578434431502456559818215295365869500858624516656599824948193350493829599338841124675296966449997282782662809488105336005937907507983669244576986742082954244382725800738642640260779431579686128253417542481598978933514402495608169610047288931345179154300689155316702605217413418611182313052286194208380123964996913211153276426361609873652271812333434160577621099473707906544510682843865577818060098220046014088483225406075325447898488879411567688412521040419209023042792230179041831838370774382837225183834732875190333090637001480112369120340330608689084169987876744946584331006118666218515975627823304297907230515221892311711121596537616507562645130853341298759715187138966297637418130169463188835470374405405747564153234721966661877846642605856141726922603736849636490248701272521017220365788765857090775648654152315526909048974343589437833757420758105916035701988192434137496565722067800752822254612829832676473224899853288098913742617397892669307665136238549188956291122386841259131531882540724393909485301629925723801643958701319309502901414763688902535830522014983981887827083742355945029371159277104897234498395356339634266159047050589137803994175117690853743099406329175966099431014420702857536473169013696903840544874362926593934174047873295309333203366325934039396188497831112024764920049278490784486742685019572965296736803907599608344310014614`6000.;

N[hr[1, 1, 1, 1, 1, 1], prec_:$MachinePrecision] = -0.00183163617126829834825144689005566967472035041929783305887264934362919888896957440462433586563007875352673722688677518314603582050883017309067654690496620296354622244536391288937087365991405261824116327304205331899084647589538317958487715457838417628854208937342282559260740378335815264354510895985230367480954699505740092253734656468421189607824658156945122251769346650157637999176649440831684003172237177757635220190606361184806128238735180182768680839374285556681252364794756251060559740414990068375401010135349949103544643872333167140812408148607352733565320305306065376163329375920288277707317301715052514596361663899642068421658008180934966256755960863927049319609644239119928747786556809010987848836276196102796945238741238457987737217217774321339125581652532640604844172169744134494451527779710630376757951440718996414982074263804856450821557417261712919929289101113044922377477106101774467075466095902486762482250007262746663500813696041157090403559173121951029670109388073251714532001967018963390136911118328332600233941502632871278498730647393541203860949810202373334157260789954106814386231719783387161671411552692083789816101666877390334712901905975364453190923392451639314998274562439231286715283471436765460781554646037104462879950186480808003949752938099378448501459493913334564482588482807020718137227609853914867940339158830813187518697237078161969987875752348119150781025758475145718761147426920251521255423202055267670819563770955574408990848058133913049445484731975833870163240356793382547366381956103481320792665654247868555155232722536282788934512439610049665515760404582154520942568565147372872274197095151955316477508559472543643397211617273190829116441681045711971298811764097346342210639037585280579887705541433762695283128739476071655973351313148699322272312109611071739471383813648357299218166108112873751380434522181537055705967441205582389682525103614493988870520460419195165746598994122829810609126338060569106201604025934624354920999500578087410465536747522254375715241598194456798156463368541297025569524726814227769600338778298527233095471464065236733693368060715006248731696297517025479978232105314932087382035230517794730461690847417690036124444824246603509677807428962398107622959794471674069978520918618089615329048347851839420167101315104833053863614337245558437195479674359735814400893560144093995349010554271289896544419860394964297199032903811759400156276392032605152853870432262205448121709275700384301619520812106897732001660012676975876120921439244723650873614832771001235782405059717100589773423145919733331710707217145449908488837028212548254294601595092810141411159500670502448229727700997848486484519599545981047821476019468548391323856270537727546771285809303720050845696239170363413794587314221388608369512287643652902007282797979613469273720378658283981061877066347652522494275675640506519354856221658987899955312168898332586511512822300403116450239539896501647433556486390423026446543053068616003507955050757178200769653424782938911152470340049416252241638141451411228877742075775365448672517350487838562295130019138665700122521419931505917290182094647591015335550354800260091037032454270161536135022118749321445728663159053707240930335307905372347730428376240584405584854023959581095597349184056542012613488276209899303165624050028887597047035366590798964509279035181000507975619076722553850238480730768231300010907554239996813017615756217530795746951912993540907162982354716984489267981798460634515560094238137360998940863441230004136381812418639641249830712483456486515381251266504269360590821333560273778800294643893296401977615265051920213074613674267488453271285425498106009948615544327560798943090536736337800793050006165786420386229806796246119667450509786270698873933625593668701528107010769880353663487613273648766004170179538415806088513501217170484898254528973503772653408189451384591996347314712947990437248383663727655848932555692187979696449784689588699309587608907234286085531567518331795347259904034099857667832275324729766735364554408184375584803310476322007576303768456319819405093102218789582206291939131003602978896198910008646887112692561520296295976926607015903348981973892173017209439104574271803155804755363574753541540148974963104813892368239440894085141200535338501423050156228371270388738225691466896190025305477074595556347019515428952558309123690362801964218804964290030880627797712221621307009238979839322754195415155307432330162398972222077741687604922496180696707084060243882759909578337873424082477573717120192841844396963291885335282693653026824501923994613342793955464202456521017550316680241299868194832351977008428814938956860039154586795213100729408109389602231917812029814908155016720230453330408256514523314315576356468996971020467576209556629922906627439913485081190509732487989144484235063073232385863666079294703743419802187871129830732127632470123513268469490233735700545919543625809510567242301722146202262311022734878885228331928842665200389826074058126517943674646181088963945919561732562463856585187900933356687108191970224164332419455044607252219531529622908358876653100116898807694177884544929368785291800737196533851847946283291345784900444136166580574644609130572503799842761070804014577038083400690129319398231134196835544494992230047322941907537633366542675814333932347133045716639139317297597405938694693890759972000812207643826087706362229388838086445993243783337169843770852692230489616049690701657851684391888589065753259791360833968721907384980219710594876098496375602247929190731502749402119883815525412249423479344054589816050510648760397657274459940745176793218360058155278057152881481614880237733269572064928134790706151154434602866216211974994497583939805684686707958705051106924202526938837141115317932261876136964466455859421632868919219245288686286151606150389834575281298191524209201944214752057213319442011161905917517467603663965645653121485142988163121934914147556350919914482068769994263633926583911501699266216637663391708105775194018335250912385158215292820474200326369031004994215166822886563032195`6000.;


